A Takens Embedding under Stochastic Coordinate Erasure: Topological Reconstruction and Finite-Time Prediction

The number of surviving measurements does not determine the stability of state reconstruction. We study delay coordinates of a fixed dynamical system when the observed sensor indices can change at each sampling time. For a fixed $C^k$ diffeomorphism ($k\ge 2$) of a compact smooth $d$-manifold without boundary and with no periods $1, \ldots, 2L-2$, a common open dense set of observation maps yields an embedding for every known length-$L$ mask retaining at least $2d+1$ scalar measurements. The resulting dynamics on each embedded image are conjugate to the original dynamics. This assertion is qualitative: a mask can preserve injectivity while leaving state differences weakly observable. At a specified simple-spectrum periodic point, a sensor--phase rank test is necessary and sufficient for generic local immersion. We also bound retained state separation under specified independent sampling laws. Exact circle examples distinguish the probability of embedding from the probability of well-conditioned inversion. An executable torus example and a simulated nonlinear phase oscillator illustrate how different equal-budget sensor schedules change which forecast leads can be certified. A local dimension estimate can guide window design without certifying it. A whole-block torus control separates dimension estimation from mask-specific state identification. The bounds separate measurement, initialization, and model errors. No claim of exact conjugacy, calibrated coverage, or predictive superiority is made for a fitted model.

==> anc/README.txt <==
Reproducibility materials for A Takens Embedding under Stochastic Coordinate Erasure
Run from this directory. Python 3.12, NumPy 2.3.5, mpmath 1.3.0; Matplotlib 3.10.8 for optional plotting.
Analytic examples: python3 verify_examples.py
Known torus map: python3 verify_torus_algorithm.py
Dimension control: python3 verify_dimension_bridge.py
Adler simulation: python3 run_adler_study.py --out regenerated_adler_results
Adler refinement: python3 verify_adler_refinement.py
Plot: python3 plot_adler_study.py --data regenerated_adler_results/curves.csv --output regenerated_adler_figure.pdf
The archived experiment and the added analytic refinement are distinct. The
archived CSV/JSON files are synthetic, not experimental hardware data.


==> anc/adler_results/cases.csv <==
replicate,noise_window_l2,schedule,mask,terminal_uniform_phase_index,estimate_uniform_phase_grid_index,certified_uniform_chord_lower,certified_l2_residual,actual_terminal_physical_chord_error,certified_last_lead,empirical_last_lead,reason
0,1/1000,fixed_x,xxxx,820483,6410,0.93,0.000952757101,1.694067729731533e-05,16,18,next_bound_exceeds_tolerance
0,1/100,fixed_x,xxxx,820483,6411,0.93,0.009454133802,0.0007058110805440088,12,18,next_bound_exceeds_tolerance
0,3/100,fixed_x,xxxx,820483,6413,0.93,0.028361769544,0.00215100434316019,5,18,next_bound_exceeds_tolerance
0,1/1000,fixed_y,yyyy,820483,6410,0.843,0.00093566923,1.694067729731533e-05,15,18,next_bound_exceeds_tolerance
0,1/100,fixed_y,yyyy,820483,6405,0.843,0.007950832256,0.003632248792777808,12,18,next_bound_exceeds_tolerance
0,3/100,fixed_y,yyyy,820483,6396,0.843,0.023811654479,0.010146295146292726,5,18,next_bound_exceeds_tolerance
0,1/1000,alternating_xy,xyxy,820483,6412,0.0,0.000553120964,0.001428459436788867,-1,18,no_positive_lower_bound
0,1/100,alternating_xy,xyxy,820483,6430,0.0,0.005593288968,0.0144183936961849,-1,14,no_positive_lower_bound
0,3/100,alternating_xy,xyxy,820483,6466,0.0,0.017219514946,0.04029662275460175,-1,10,no_positive_lower_bound
0,1/1000,random,xyxy,820483,6412,0.0,0.000553120964,0.001428459436788867,-1,18,no_positive_lower_bound
0,1/100,random,xyxy,820483,6430,0.0,0.005593288968,0.0144183936961849,-1,14,no_positive_lower_bound
0,3/100,random,xyxy,820483,6466,0.0,0.017219514946,0.04029662275460175,-1,10,no_positive_lower_bound
0,1/1000,geometry_balanced,xxyy,820483,6410,0.843,0.000934958489,1.694067729731533e-05,15,18,next_bound_exceeds_tolerance
0,1/100,geometry_balanced,xxyy,820483,6406,0.843,0.008040139825,0.0029089807551062495,12,18,next_bound_exceeds_tolerance
0,3/100,geometry_balanced,xxyy,820483,6398,0.843,0.024093188396,0.008698009366510152,5,18,next_bound_exceeds_tolerance
1,1/1000,fixed_x,xxxx,906489,7081,0.93,0.000862444353,0.0006286900231075776,16,17,next_bound_exceeds_tolerance
1,1/100,fixed_x,xxxx,906489,7077,0.93,0.007262581965,0.003289596530537615,13,18,next_bound_exceeds_tolerance
1,3/100,fixed_x,xxxx,906489,7066,0.93,0.021700218949,0.010612624946545099,7,20,next_bound_exceeds_tolerance
1,1/1000,fixed_y,yyyy,906489,7082,0.843,0.000976496232,3.636865964606847e-05,15,17,next_bound_exceeds_tolerance
1,1/100,fixed_y,yyyy,906489,7078,0.843,0.008533887738,0.002624269167057488,12,17,next_bound_exceeds_tolerance
1,3/100,fixed_y,yyyy,906489,7070,0.843,0.025639624206,0.007948766943742448,5,20,next_bound_exceeds_tolerance
1,1/1000,alternating_xy,xyxy,906489,7081,0.0,0.000832495358,0.0006286900231075776,-1,17,no_positive_lower_bound
1,1/100,alternating_xy,xyxy,906489,7076,0.0,0.007451764485,0.003954991026767914,-1,18,no_positive_lower_bound
1,3/100,alternating_xy,xyxy,906489,7064,0.0,0.022350888622,0.011944955793872279,-1,20,no_positive_lower_bound
1,1/1000,random,xyyx,906489,7082,0.843,0.000949812621,3.636865964606847e-05,15,17,next_bound_exceeds_tolerance
1,1/100,random,xyyx,906489,7082,0.843,0.00949859906,3.636865964606847e-05,12,17,next_bound_exceeds_tolerance
1,3/100,random,xyyx,906489,7083,0.843,0.028487250122,0.000701360135048663,4,17,next_bound_exceeds_tolerance
1,1/1000,geometry_balanced,xxyy,906489,7082,0.843,0.000960150328,3.636865964606847e-05,15,17,next_bound_exceeds_tolerance
1,1/100,geometry_balanced,xxyy,906489,7081,0.843,0.009417032894,0.0006286900231075776,12,17,next_bound_exceeds_tolerance
1,3/100,geometry_balanced,xxyy,906489,7079,0.843,0.02824908407,0.0019590089513519763,4,17,next_bound_exceeds_tolerance
2,1/1000,fixed_x,xxxx,626936,4898,0.93,0.000952113368,5.605283359802905e-05,16,18,next_bound_exceeds_tolerance
2,1/100,fixed_x,xxxx,626936,4898,0.93,0.009499721063,5.605283359802905e-05,12,18,next_bound_exceeds_tolerance
2,3/100,fixed_x,xxxx,626936,4898,0.93,0.028499543681,5.605283359802905e-05,5,18,next_bound_exceeds_tolerance
2,1/1000,fixed_y,yyyy,626936,4898,0.843,0.000951939477,5.605283359802905e-05,15,18,next_bound_exceeds_tolerance
2,1/100,fixed_y,yyyy,626936,4898,0.843,0.009499897764,5.605283359802905e-05,12,18,next_bound_exceeds_tolerance
2,3/100,fixed_y,yyyy,626936,4898,0.843,0.028499746379,5.605283359802905e-05,4,18,next_bound_exceeds_tolerance
2,1/1000,alternating_xy,xyxy,626936,4898,0.0,0.000964779795,5.605283359802905e-05,-1,18,no_positive_lower_bound
2,1/100,alternating_xy,xyxy,626936,4897,0.0,0.009398695324,0.000840836418873989,-1,18,no_positive_lower_bound
2,3/100,alternating_xy,xyxy,626936,4895,0.0,0.028192710352,0.0026348952073853575,-1,18,no_positive_lower_bound
2,1/1000,random,yxxy,626936,4897,0.843,0.000971622657,0.000840836418873989,15,18,next_bound_exceeds_tolerance
2,1/100,random,yxxy,626936,4893,0.843,0.007938664302,0.004429325953852939,12,18,next_bound_exceeds_tolerance
2,3/100,random,yxxy,626936,4884,0.843,0.023761275115,0.012508810706004162,5,19,next_bound_exceeds_tolerance
2,1/1000,geometry_balanced,xxyy,626936,4897,0.843,0.000974570089,0.000840836418873989,15,18,next_bound_exceeds_tolerance
2,1/100,geometry_balanced,xxyy,626936,4894,0.843,0.00853912367,0.0035320642174971827,12,18,next_bound_exceeds_tolerance
2,3/100,geometry_balanced,xxyy,626936,4885,0.843,0.025618601286,0.011610726319097242,5,19,next_bound_exceeds_tolerance
3,1/1000,fixed_x,xxxx,979442,7652,0.93,0.000995149062,6.960994683648707e-05,16,17,next_bound_exceeds_tolerance
3,1/100,fixed_x,xxxx,979442,7649,0.93,0.009002468173,0.0018398342497180497,12,17,next_bound_exceeds_tolerance
3,3/100,fixed_x,xxxx,979442,7644,0.93,0.027023698559,0.005022899722514816,6,17,next_bound_exceeds_tolerance
3,1/1000,fixed_y,yyyy,979442,7653,0.843,0.000529313261,0.0007060254760200208,16,17,next_bound_exceeds_tolerance
3,1/100,fixed_y,yyyy,979442,7660,0.843,0.004026798473,0.005160011640336793,13,17,next_bound_exceeds_tolerance
3,3/100,fixed_y,yyyy,979442,7675,0.843,0.01222753737,0.014698826987610334,8,13,next_bound_exceeds_tolerance
3,1/1000,alternating_xy,xyxy,979442,7652,0.0,0.000960640733,6.960994683648707e-05,-1,17,no_positive_lower_bound
3,1/100,alternating_xy,xyxy,979442,7652,0.0,0.00949959003,6.960994683648707e-05,-1,17,no_positive_lower_bound
3,3/100,alternating_xy,xyxy,979442,7652,0.0,0.028498767028,6.960994683648707e-05,-1,17,no_positive_lower_bound
3,1/1000,random,yxyy,979442,7653,0.429,0.000333392566,0.0007060254760200208,15,17,next_bound_exceeds_tolerance
3,1/100,random,yxyy,979442,7662,0.429,0.003299692141,0.00643228248063539,11,17,next_bound_exceeds_tolerance
3,3/100,random,yxyy,979442,7683,0.429,0.010128366212,0.019783158560030496,0,13,next_bound_exceeds_tolerance
3,1/1000,geometry_balanced,xxyy,979442,7652,0.843,0.000919051286,6.960994683648707e-05,15,17,next_bound_exceeds_tolerance
3,1/100,geometry_balanced,xxyy,979442,7655,0.843,0.008925863804,0.0019787577084202273,12,17,next_bound_exceeds_tolerance
3,3/100,geometry_balanced,xxyy,979442,7662,0.843,0.02679322949,0.00643228248063539,5,17,next_bound_exceeds_tolerance
4,1/1000,fixed_x,xxxx,549417,4292,0.93,0.001032436544,0.0002994361907377506,15,19,next_bound_exceeds_tolerance
4,1/100,fixed_x,xxxx,549417,4293,0.93,0.009471599537,0.0006353799763727652,12,19,next_bound_exceeds_tolerance
4,3/100,fixed_x,xxxx,549417,4294,0.93,0.028417696711,0.0015701694318844992,5,19,next_bound_exceeds_tolerance
4,1/1000,fixed_y,yyyy,549417,4292,0.843,0.000806750642,0.0002994361907377506,16,19,next_bound_exceeds_tolerance
4,1/100,fixed_y,yyyy,549417,4288,0.843,0.007908787185,0.004038961242196757,12,19,next_bound_exceeds_tolerance
4,3/100,fixed_y,yyyy,549417,4278,0.843,0.02370618907,0.013389478625325024,5,19,next_bound_exceeds_tolerance
4,1/1000,alternating_xy,xyxy,549417,4292,0.0,0.000803308023,0.0002994361907377506,-1,19,no_positive_lower_bound
4,1/100,alternating_xy,xyxy,549417,4289,0.0,0.008031639865,0.0031040415953569878,-1,19,no_positive_lower_bound
4,3/100,alternating_xy,xyxy,549417,4282,0.0,0.024107956567,0.009648992913474317,-1,19,no_positive_lower_bound
4,1/1000,random,yyyx,549417,4292,0.429,0.000948057893,0.0002994361907377506,15,19,next_bound_exceeds_tolerance
4,1/100,random,yyyx,549417,4291,0.429,0.00942896985,0.0012342787328523137,8,19,next_bound_exceeds_tolerance
4,3/100,random,yyyx,549417,4287,0.429,0.028269983162,0.004973905916942555,-1,19,terminal_bound_exceeds_tolerance
4,1/1000,geometry_balanced,xxyy,549417,4292,0.843,0.001002391703,0.0002994361907377506,15,19,next_bound_exceeds_tolerance
4,1/100,geometry_balanced,xxyy,549417,4292,0.843,0.009489159563,0.0002994361907377506,12,19,next_bound_exceeds_tolerance
4,3/100,geometry_balanced,xxyy,549417,4291,0.843,0.028466505194,0.0012342787328523137,4,19,next_bound_exceeds_tolerance
5,1/1000,fixed_x,xxxx,177551,1387,0.93,0.000926890898,8.037472675731511e-05,16,16,next_bound_exceeds_tolerance
5,1/100,fixed_x,xxxx,177551,1385,0.93,0.009215448579,0.0014519274528753587,12,16,next_bound_exceeds_tolerance
5,3/100,fixed_x,xxxx,177551,1381,0.93,0.027641217092,0.004194035061900664,6,20,next_bound_exceeds_tolerance
5,1/1000,fixed_y,yyyy,177551,1387,0.843,0.000888003726,8.037472675731511e-05,15,16,next_bound_exceeds_tolerance
5,1/100,fixed_y,yyyy,177551,1382,0.843,0.007967976524,0.0035086329522875295,12,20,next_bound_exceeds_tolerance
5,3/100,fixed_y,yyyy,177551,1373,0.843,0.023900091879,0.009674253367471854,5,20,next_bound_exceeds_tolerance
5,1/1000,alternating_xy,xyxy,177551,1387,0.0,0.000916244684,8.037472675731511e-05,-1,16,no_positive_lower_bound
5,1/100,alternating_xy,xyxy,177551,1382,0.0,0.008661003032,0.0035086329522875295,-1,20,no_positive_lower_bound
5,3/100,alternating_xy,xyxy,177551,1372,0.0,0.025957259352,0.010358905468264063,-1,20,no_positive_lower_bound
5,1/1000,random,yxxy,177551,1387,0.843,0.000972738508,8.037472675731511e-05,15,16,next_bound_exceeds_tolerance
5,1/100,random,yxxy,177551,1388,0.843,0.009461310536,0.0006055262791750442,12,16,next_bound_exceeds_tolerance
5,3/100,random,yxxy,177551,1389,0.843,0.028381921727,0.0012915103468137366,4,16,next_bound_exceeds_tolerance
5,1/1000,geometry_balanced,xxyy,177551,1387,0.843,0.000965825595,8.037472675731511e-05,15,16,next_bound_exceeds_tolerance
5,1/100,geometry_balanced,xxyy,177551,1387,0.843,0.009506651004,8.037472675731511e-05,12,16,next_bound_exceeds_tolerance
5,3/100,geometry_balanced,xxyy,177551,1388,0.843,0.028477146668,0.0006055262791750442,4,16,next_bound_exceeds_tolerance
6,1/1000,fixed_x,xxxx,131099,1023,0.93,0.000536854554,0.0007985395300409467,16,20,next_bound_exceeds_tolerance
6,1/100,fixed_x,xxxx,131099,1016,0.93,0.002525854409,0.005412826389242191,14,20,next_bound_exceeds_tolerance
6,3/100,fixed_x,xxxx,131099,1000,0.93,0.007544654528,0.015948309765488545,9,20,next_bound_exceeds_tolerance
6,1/1000,fixed_y,yyyy,131099,1024,0.843,0.000977067829,0.00013910698837415848,15,17,next_bound_exceeds_tolerance
6,1/100,fixed_y,yyyy,131099,1024,0.843,0.009504717414,0.00013910698837415848,12,17,next_bound_exceeds_tolerance
6,3/100,fixed_y,yyyy,131099,1024,0.843,0.028503034361,0.00013910698837415848,4,17,next_bound_exceeds_tolerance
6,1/1000,alternating_xy,xyxy,131099,1024,0.0,0.000971420652,0.00013910698837415848,-1,17,no_positive_lower_bound
6,1/100,alternating_xy,xyxy,131099,1024,0.0,0.009495995583,0.00013910698837415848,-1,17,no_positive_lower_bound
6,3/100,alternating_xy,xyxy,131099,1023,0.0,0.028492042412,0.0007985395300409467,-1,20,no_positive_lower_bound
6,1/1000,random,xxyx,131099,1023,0.429,0.00055929613,0.0007985395300409467,15,20,next_bound_exceeds_tolerance
6,1/100,random,xxyx,131099,1016,0.429,0.002135734466,0.005412826389242191,11,20,next_bound_exceeds_tolerance
6,3/100,random,xxyx,131099,1001,0.429,0.006270938159,0.015290309736382889,2,20,next_bound_exceeds_tolerance
6,1/1000,geometry_balanced,xxyy,131099,1024,0.843,0.000829824812,0.00013910698837415848,16,17,next_bound_exceeds_tolerance
6,1/100,geometry_balanced,xxyy,131099,1020,0.843,0.007825478032,0.00277646419560003,12,20,next_bound_exceeds_tolerance
6,3/100,geometry_balanced,xxyy,131099,1011,0.843,0.02348892207,0.008706878718537167,5,20,next_bound_exceeds_tolerance
7,1/1000,fixed_x,xxxx,656103,5126,0.93,0.000975707518,0.000170618174854535,16,18,next_bound_exceeds_tolerance
7,1/100,fixed_x,xxxx,656103,5126,0.93,0.009502219198,0.000170618174854535,12,18,next_bound_exceeds_tolerance
7,3/100,fixed_x,xxxx,656103,5126,0.93,0.028500453833,0.000170618174854535,5,18,next_bound_exceeds_tolerance
7,1/1000,fixed_y,yyyy,656103,5127,0.843,0.000291499173,0.0010441177263815638,16,18,next_bound_exceeds_tolerance
7,1/100,fixed_y,yyyy,656103,5135,0.843,0.000107880385,0.008028144026637615,14,18,next_bound_exceeds_tolerance
7,3/100,fixed_y,yyyy,656103,5153,0.843,0.000544580285,0.023715933812372622,10,14,next_bound_exceeds_tolerance
7,1/1000,alternating_xy,xyxy,656103,5127,0.0,0.000420740092,0.0010441177263815638,-1,18,no_positive_lower_bound
7,1/100,alternating_xy,xyxy,656103,5134,0.0,0.001904172087,0.007155528787827089,-1,18,no_positive_lower_bound
7,3/100,alternating_xy,xyxy,656103,5152,0.0,0.005673896062,0.02284535964826697,-1,14,no_positive_lower_bound
7,1/1000,random,xyxy,656103,5127,0.0,0.000420740092,0.0010441177263815638,-1,18,no_positive_lower_bound
7,1/100,random,xyxy,656103,5134,0.0,0.001904172087,0.007155528787827089,-1,18,no_positive_lower_bound
7,3/100,random,xyxy,656103,5152,0.0,0.005673896062,0.02284535964826697,-1,14,no_positive_lower_bound
7,1/1000,geometry_balanced,xxyy,656103,5126,0.843,0.00086172987,0.000170618174854535,15,18,next_bound_exceeds_tolerance
7,1/100,geometry_balanced,xxyy,656103,5132,0.843,0.00788201683,0.005409964592256185,12,18,next_bound_exceeds_tolerance
7,3/100,geometry_balanced,xxyy,656103,5143,0.843,0.023658494677,0.015005032284206611,5,15,next_bound_exceeds_tolerance
8,1/1000,fixed_x,xxxx,608094,4750,0.93,0.000912940947,0.0006680832933533429,16,18,next_bound_exceeds_tolerance
8,1/100,fixed_x,xxxx,608094,4747,0.93,0.008354280298,0.003397722990014662,13,18,next_bound_exceeds_tolerance
8,3/100,fixed_x,xxxx,608094,4738,0.93,0.025021160351,0.011590898607775403,6,19,next_bound_exceeds_tolerance
8,1/1000,fixed_y,yyyy,608094,4750,0.843,0.000968483121,0.0006680832933533429,15,18,next_bound_exceeds_tolerance
8,1/100,fixed_y,yyyy,608094,4747,0.843,0.008754802202,0.003397722990014662,12,18,next_bound_exceeds_tolerance
8,3/100,fixed_y,yyyy,608094,4740,0.843,0.026266980247,0.009769647857622346,5,19,next_bound_exceeds_tolerance
8,1/1000,alternating_xy,xyxy,608094,4750,0.0,0.000918960712,0.0006680832933533429,-1,18,no_positive_lower_bound
8,1/100,alternating_xy,xyxy,608094,4747,0.0,0.00791789377,0.003397722990014662,-1,18,no_positive_lower_bound
8,3/100,alternating_xy,xyxy,608094,4739,0.0,0.023738845804,0.010680234684471991,-1,19,no_positive_lower_bound
8,1/1000,random,yyyx,608094,4751,0.429,0.000924273116,0.00024163646708772783,15,18,next_bound_exceeds_tolerance
8,1/100,random,yyyx,608094,4753,0.429,0.009240930879,0.0020608340615107133,8,18,next_bound_exceeds_tolerance
8,3/100,random,yyyx,608094,4758,0.429,0.02772868362,0.006607403467622401,-1,18,terminal_bound_exceeds_tolerance
8,1/1000,geometry_balanced,xxyy,608094,4750,0.843,0.000420861535,0.0006680832933533429,16,18,next_bound_exceeds_tolerance
8,1/100,geometry_balanced,xxyy,608094,4742,0.843,0.004023922303,0.007948706647600478,13,19,next_bound_exceeds_tolerance
8,3/100,geometry_balanced,xxyy,608094,4725,0.843,0.012272468109,0.023436413700078915,8,20,next_bound_exceeds_tolerance
9,1/1000,fixed_x,xxxx,953424,7448,0.93,0.001023256582,0.0004027501047382485,16,17,next_bound_exceeds_tolerance
9,1/100,fixed_x,xxxx,953424,7446,0.93,0.009174777186,0.0016916692783765293,12,17,next_bound_exceeds_tolerance
9,3/100,fixed_x,xxxx,953424,7442,0.93,0.027485405247,0.004270050716492022,6,17,next_bound_exceeds_tolerance
9,1/1000,fixed_y,yyyy,953424,7448,0.843,0.000817421773,0.0004027501047382485,16,17,next_bound_exceeds_tolerance
9,1/100,fixed_y,yyyy,953424,7444,0.843,0.008030846051,0.002980769499572784,12,17,next_bound_exceeds_tolerance
9,3/100,fixed_y,yyyy,953424,7434,0.843,0.024096075545,0.009428984487300602,5,20,next_bound_exceeds_tolerance
9,1/1000,alternating_xy,xyxy,953424,7448,0.0,0.000981985231,0.0004027501047382485,-1,17,no_positive_lower_bound
9,1/100,alternating_xy,xyxy,953424,7446,0.0,0.008779004086,0.0016916692783765293,-1,17,no_positive_lower_bound
9,3/100,alternating_xy,xyxy,953424,7440,0.0,0.02633246757,0.005559512876803486,-1,17,no_positive_lower_bound
9,1/1000,random,xxyx,953424,7448,0.429,0.000445009084,0.0004027501047382485,15,17,next_bound_exceeds_tolerance
9,1/100,random,xxyx,953424,7438,0.429,0.002558283927,0.006849155927678716,11,20,next_bound_exceeds_tolerance
9,3/100,random,xxyx,953424,7418,0.429,0.007519737659,0.01975552343446611,1,20,next_bound_exceeds_tolerance
9,1/1000,geometry_balanced,xxyy,953424,7448,0.843,0.000355072319,0.0004027501047382485,16,17,next_bound_exceeds_tolerance
9,1/100,geometry_balanced,xxyy,953424,7439,0.843,0.001953031515,0.006204311794241537,14,17,next_bound_exceeds_tolerance
9,3/100,geometry_balanced,xxyy,953424,7421,0.843,0.005600207273,0.01781841764661849,9,20,next_bound_exceeds_tolerance
10,1/1000,fixed_x,xxxx,681512,5324,0.93,0.000864598938,0.0002659093136569226,16,18,next_bound_exceeds_tolerance
10,1/100,fixed_x,xxxx,681512,5321,0.93,0.00864093083,0.002819225400491101,13,18,next_bound_exceeds_tolerance
10,3/100,fixed_x,xxxx,681512,5314,0.93,0.02593302359,0.008781072884878597,6,18,next_bound_exceeds_tolerance
10,1/1000,fixed_y,yyyy,681512,5325,0.843,0.000899198815,0.000584959816581986,15,18,next_bound_exceeds_tolerance
10,1/100,fixed_y,yyyy,681512,5328,0.843,0.008502977141,0.0031368558924794133,12,18,next_bound_exceeds_tolerance
10,3/100,fixed_y,yyyy,681512,5336,0.843,0.025503580654,0.009936663023421862,5,18,next_bound_exceeds_tolerance
10,1/1000,alternating_xy,xyxy,681512,5325,0.0,0.0007499953,0.000584959816581986,-1,18,no_positive_lower_bound
10,1/100,alternating_xy,xyxy,681512,5331,0.0,0.007489053501,0.0056876810806706915,-1,18,no_positive_lower_bound
10,3/100,alternating_xy,xyxy,681512,5343,0.0,0.022449113183,0.015880172886554782,-1,14,no_positive_lower_bound
10,1/1000,random,xxyy,681512,5324,0.843,0.001027204021,0.0002659093136569226,15,18,next_bound_exceeds_tolerance
10,1/100,random,xxyy,681512,5325,0.843,0.009446278952,0.000584959816581986,12,18,next_bound_exceeds_tolerance
10,3/100,random,xxyy,681512,5328,0.843,0.02830620682,0.0031368558924794133,4,18,next_bound_exceeds_tolerance
10,1/1000,geometry_balanced,xxyy,681512,5324,0.843,0.001027204021,0.0002659093136569226,15,18,next_bound_exceeds_tolerance
10,1/100,geometry_balanced,xxyy,681512,5325,0.843,0.009446278952,0.000584959816581986,12,18,next_bound_exceeds_tolerance
10,3/100,geometry_balanced,xxyy,681512,5328,0.843,0.02830620682,0.0031368558924794133,4,18,next_bound_exceeds_tolerance
11,1/1000,fixed_x,xxxx,89142,697,0.93,0.000864917832,0.000371352271321286,16,17,next_bound_exceeds_tolerance
11,1/100,fixed_x,xxxx,89142,700,0.93,0.008414608571,0.0022985971740572273,13,17,next_bound_exceeds_tolerance
11,3/100,fixed_x,xxxx,89142,708,0.93,0.025236731036,0.007439782707102862,6,16,next_bound_exceeds_tolerance
11,1/1000,fixed_y,yyyy,89142,697,0.843,0.000899312348,0.000371352271321286,15,17,next_bound_exceeds_tolerance
11,1/100,fixed_y,yyyy,89142,700,0.843,0.008685382615,0.0022985971740572273,12,17,next_bound_exceeds_tolerance
11,3/100,fixed_y,yyyy,89142,707,0.843,0.026043097905,0.006796986167958927,5,16,next_bound_exceeds_tolerance
11,1/1000,alternating_xy,xyxy,89142,697,0.0,0.000830693998,0.000371352271321286,-1,17,no_positive_lower_bound
11,1/100,alternating_xy,xyxy,89142,700,0.0,0.007949828285,0.0022985971740572273,-1,17,no_positive_lower_bound
11,3/100,alternating_xy,xyxy,89142,708,0.0,0.023816998138,0.007439782707102862,-1,16,no_positive_lower_bound
11,1/1000,random,yyxy,89142,697,0.429,0.000888060875,0.000371352271321286,15,17,next_bound_exceeds_tolerance
11,1/100,random,yyxy,89142,700,0.429,0.008575680521,0.0022985971740572273,9,17,next_bound_exceeds_tolerance
11,3/100,random,yyxy,89142,708,0.429,0.025721528911,0.007439782707102862,-1,16,terminal_bound_exceeds_tolerance
11,1/1000,geometry_balanced,xxyy,89142,696,0.843,0.001095468457,0.0002709778416554574,15,17,next_bound_exceeds_tolerance
11,1/100,geometry_balanced,xxyy,89142,697,0.843,0.00949512515,0.000371352271321286,12,17,next_bound_exceeds_tolerance
11,3/100,geometry_balanced,xxyy,89142,697,0.843,0.028478266775,0.000371352271321286,4,17,next_bound_exceeds_tolerance
12,1/1000,fixed_x,xxxx,334164,2611,0.93,0.000819849236,0.00028177784866586554,16,16,next_bound_exceeds_tolerance
12,1/100,fixed_x,xxxx,334164,2615,0.93,0.008122739294,0.0035617165084007507,13,16,next_bound_exceeds_tolerance
12,3/100,fixed_x,xxxx,334164,2624,0.93,0.024394354226,0.010948740170509702,6,16,next_bound_exceeds_tolerance
12,1/1000,fixed_y,yyyy,334164,2611,0.843,0.000885870122,0.00028177784866586554,15,16,next_bound_exceeds_tolerance
12,1/100,fixed_y,yyyy,334164,2614,0.843,0.00885359561,0.0027415474841066064,12,16,next_bound_exceeds_tolerance
12,3/100,fixed_y,yyyy,334164,2620,0.843,0.02654263284,0.0076643986939809285,5,16,next_bound_exceeds_tolerance
12,1/1000,alternating_xy,xyxy,334164,2611,0.0,0.000914577005,0.00028177784866586554,-1,16,no_positive_lower_bound
12,1/100,alternating_xy,xyxy,334164,2615,0.0,0.009144570666,0.0035617165084007507,-1,16,no_positive_lower_bound
12,3/100,alternating_xy,xyxy,334164,2622,0.0,0.027416490899,0.009306326144981983,-1,16,no_positive_lower_bound
12,1/1000,random,xxyy,334164,2611,0.843,0.001049256518,0.00028177784866586554,15,16,next_bound_exceeds_tolerance
12,1/100,random,xxyy,334164,2609,0.843,0.009407700533,0.0013574525988015109,12,19,next_bound_exceeds_tolerance
12,3/100,random,xxyy,334164,2606,0.843,0.028217445178,0.003815371425716794,4,19,next_bound_exceeds_tolerance
12,1/1000,geometry_balanced,xxyy,334164,2611,0.843,0.001049256518,0.00028177784866586554,15,16,next_bound_exceeds_tolerance
12,1/100,geometry_balanced,xxyy,334164,2609,0.843,0.009407700533,0.0013574525988015109,12,19,next_bound_exceeds_tolerance
12,3/100,geometry_balanced,xxyy,334164,2606,0.843,0.028217445178,0.003815371425716794,4,19,next_bound_exceeds_tolerance
13,1/1000,fixed_x,xxxx,446544,3489,0.93,0.000854310995,0.0003425303474915629,16,19,next_bound_exceeds_tolerance
13,1/100,fixed_x,xxxx,446544,3492,0.93,0.008556377659,0.003083154539769604,13,19,next_bound_exceeds_tolerance
13,3/100,fixed_x,xxxx,446544,3500,0.93,0.025671648225,0.010394751629971107,6,15,next_bound_exceeds_tolerance
13,1/1000,fixed_y,yyyy,446544,3489,0.843,0.000721284046,0.0003425303474915629,16,19,next_bound_exceeds_tolerance
13,1/100,fixed_y,yyyy,446544,3495,0.843,0.006689126517,0.005824451176676219,13,15,next_bound_exceeds_tolerance
13,3/100,fixed_y,yyyy,446544,3507,0.843,0.020004271564,0.016796202963017273,6,15,next_bound_exceeds_tolerance
13,1/1000,alternating_xy,xyxy,446544,3489,0.0,0.000772062634,0.0003425303474915629,-1,19,no_positive_lower_bound
13,1/100,alternating_xy,xyxy,446544,3493,0.0,0.007724166913,0.003996845761547346,-1,19,no_positive_lower_bound
13,3/100,alternating_xy,xyxy,446544,3501,0.0,0.023143509655,0.011309029973779342,-1,15,no_positive_lower_bound
13,1/1000,random,yxyx,446544,3489,0.0,0.000808713324,0.0003425303474915629,-1,19,no_positive_lower_bound
13,1/100,random,yxyx,446544,3497,0.0,0.00741024626,0.007652351923616633,-1,15,no_positive_lower_bound
13,3/100,random,yxyx,446544,3514,0.0,0.022155120801,0.023201098129804747,-1,15,no_positive_lower_bound
13,1/1000,geometry_balanced,xxyy,446544,3489,0.843,0.000562170581,0.0003425303474915629,16,19,next_bound_exceeds_tolerance
13,1/100,geometry_balanced,xxyy,446544,3496,0.843,0.003721540793,0.006738364781037443,13,15,next_bound_exceeds_tolerance
13,3/100,geometry_balanced,xxyy,446544,3510,0.843,0.011255275184,0.01954074228255802,8,15,next_bound_exceeds_tolerance
14,1/1000,fixed_x,xxxx,739056,5774,0.93,0.000938898263,9.949248483665019e-05,16,18,next_bound_exceeds_tolerance
14,1/100,fixed_x,xxxx,739056,5775,0.93,0.009391731053,0.0008953632255766858,12,18,next_bound_exceeds_tolerance
14,3/100,fixed_x,xxxx,739056,5778,0.93,0.028168175407,0.003282237024615203,5,18,next_bound_exceeds_tolerance
14,1/1000,fixed_y,yyyy,739056,5774,0.843,0.000927739631,9.949248483665019e-05,15,18,next_bound_exceeds_tolerance
14,1/100,fixed_y,yyyy,739056,5776,0.843,0.009244185275,0.0016911109726256556,12,18,next_bound_exceeds_tolerance
14,3/100,fixed_y,yyyy,739056,5780,0.843,0.027725896428,0.004872869720697671,4,18,next_bound_exceeds_tolerance
14,1/1000,alternating_xy,xyxy,739056,5775,0.0,0.000864832985,0.0008953632255766858,-1,18,no_positive_lower_bound
14,1/100,alternating_xy,xyxy,739056,5783,0.0,0.008535692538,0.007257891717495553,-1,18,no_positive_lower_bound
14,3/100,alternating_xy,xyxy,739056,5801,0.0,0.025503331799,0.02154449786435117,-1,14,no_positive_lower_bound
14,1/1000,random,yxxx,739056,5774,0.429,0.000970452057,9.949248483665019e-05,15,18,next_bound_exceeds_tolerance
14,1/100,random,yxxx,739056,5773,0.429,0.009502905809,0.0006965011340902421,8,18,next_bound_exceeds_tolerance
14,3/100,random,yxxx,739056,5773,0.429,0.028462434883,0.0006965011340902421,-1,18,terminal_bound_exceeds_tolerance
14,1/1000,geometry_balanced,xxyy,739056,5774,0.843,0.000958567716,9.949248483665019e-05,15,18,next_bound_exceeds_tolerance
14,1/100,geometry_balanced,xxyy,739056,5774,0.843,0.009499829057,9.949248483665019e-05,12,18,next_bound_exceeds_tolerance
14,3/100,geometry_balanced,xxyy,739056,5774,0.843,0.028499178877,9.949248483665019e-05,4,18,next_bound_exceeds_tolerance
15,1/1000,fixed_x,xxxx,382640,2989,0.93,0.000907502939,0.0003243701216601377,16,19,next_bound_exceeds_tolerance
15,1/100,fixed_x,xxxx,382640,2987,0.93,0.009000692495,0.002054074228868442,12,19,next_bound_exceeds_tolerance
15,3/100,fixed_x,xxxx,382640,2981,0.93,0.026994088317,0.007240445456588866,6,19,next_bound_exceeds_tolerance
15,1/1000,fixed_y,yyyy,382640,2990,0.843,0.000829472255,0.0005406523141277827,16,19,next_bound_exceeds_tolerance
15,1/100,fixed_y,yyyy,382640,2994,0.843,0.008133125497,0.00400187306580479,12,19,next_bound_exceeds_tolerance
15,3/100,fixed_y,yyyy,382640,3003,0.843,0.024415384781,0.011796178881602377,5,15,next_bound_exceeds_tolerance
15,1/1000,alternating_xy,xyxy,382640,2989,0.0,0.000816465749,0.0003243701216601377,-1,19,no_positive_lower_bound
15,1/100,alternating_xy,xyxy,382640,2984,0.0,0.008089873123,0.00464777535541276,-1,19,no_positive_lower_bound
15,3/100,alternating_xy,xyxy,382640,2974,0.0,0.024211922534,0.013285968123405201,-1,19,no_positive_lower_bound
15,1/1000,random,yyyx,382640,2990,0.429,0.000808323219,0.0005406523141277827,15,19,next_bound_exceeds_tolerance
15,1/100,random,yyyx,382640,2994,0.429,0.007822724119,0.00400187306580479,9,19,next_bound_exceeds_tolerance
15,3/100,random,yyyx,382640,3003,0.429,0.023496402114,0.011796178881602377,-1,15,terminal_bound_exceeds_tolerance
15,1/1000,geometry_balanced,xxyy,382640,2989,0.843,0.00101352254,0.0003243701216601377,15,19,next_bound_exceeds_tolerance
15,1/100,geometry_balanced,xxyy,382640,2989,0.843,0.009489859806,0.0003243701216601377,12,19,next_bound_exceeds_tolerance
15,3/100,geometry_balanced,xxyy,382640,2988,0.843,0.028469521307,0.0011892790388141159,4,19,next_bound_exceeds_tolerance
16,1/1000,fixed_x,xxxx,416908,3257,0.93,0.000956137515,8.374896319974755e-05,16,19,next_bound_exceeds_tolerance
16,1/100,fixed_x,xxxx,416908,3257,0.93,0.00950078127,8.374896319974755e-05,12,19,next_bound_exceeds_tolerance
16,3/100,fixed_x,xxxx,416908,3257,0.93,0.028500383074,8.374896319974755e-05,5,19,next_bound_exceeds_tolerance
16,1/1000,fixed_y,yyyy,416908,3257,0.843,0.00095523734,8.374896319974755e-05,15,19,next_bound_exceeds_tolerance
16,1/100,fixed_y,yyyy,416908,3257,0.843,0.009500626307,8.374896319974755e-05,12,19,next_bound_exceeds_tolerance
16,3/100,fixed_y,yyyy,416908,3257,0.843,0.028500283701,8.374896319974755e-05,4,19,next_bound_exceeds_tolerance
16,1/1000,alternating_xy,xyxy,416908,3257,0.0,0.000947390333,8.374896319974755e-05,-1,19,no_positive_lower_bound
16,1/100,alternating_xy,xyxy,416908,3256,0.0,0.009482937406,0.0009770182867775566,-1,19,no_positive_lower_bound
16,3/100,alternating_xy,xyxy,416908,3255,0.0,0.028401043608,0.00187019060781746,-1,19,no_positive_lower_bound
16,1/1000,random,yyyy,416908,3257,0.843,0.00095523734,8.374896319974755e-05,15,19,next_bound_exceeds_tolerance
16,1/100,random,yyyy,416908,3257,0.843,0.009500626307,8.374896319974755e-05,12,19,next_bound_exceeds_tolerance
16,3/100,random,yyyy,416908,3257,0.843,0.028500283701,8.374896319974755e-05,4,19,next_bound_exceeds_tolerance
16,1/1000,geometry_balanced,xxyy,416908,3257,0.843,0.000911702106,8.374896319974755e-05,15,19,next_bound_exceeds_tolerance
16,1/100,geometry_balanced,xxyy,416908,3254,0.843,0.008687961525,0.0027632656704769873,12,19,next_bound_exceeds_tolerance
16,3/100,geometry_balanced,xxyy,416908,3247,0.843,0.026023874573,0.00901204643219043,5,19,next_bound_exceeds_tolerance
17,1/1000,fixed_x,xxxx,50325,392,0.93,0.000603711193,0.0007359660178942994,16,17,next_bound_exceeds_tolerance
17,1/100,fixed_x,xxxx,50325,385,0.93,0.004464405131,0.005160955318404456,13,17,next_bound_exceeds_tolerance
17,3/100,fixed_x,xxxx,50325,370,0.93,0.013473528175,0.01463911393137166,8,20,next_bound_exceeds_tolerance
17,1/1000,fixed_y,yyyy,50325,394,0.843,0.000956890502,0.0005285325596025838,15,17,next_bound_exceeds_tolerance
17,1/100,fixed_y,yyyy,50325,397,0.843,0.008325605349,0.0024254602932476696,12,17,next_bound_exceeds_tolerance
17,3/100,fixed_y,yyyy,50325,405,0.843,0.025001987965,0.0074849890373564695,5,17,next_bound_exceeds_tolerance
17,1/1000,alternating_xy,xyxy,50325,393,0.0,0.000984810542,0.00010372872179452738,-1,17,no_positive_lower_bound
17,1/100,alternating_xy,xyxy,50325,393,0.0,0.009507939303,0.00010372872179452738,-1,17,no_positive_lower_bound
17,3/100,alternating_xy,xyxy,50325,394,0.0,0.028501578662,0.0005285325596025838,-1,17,no_positive_lower_bound
17,1/1000,random,xyxy,50325,393,0.0,0.000984810542,0.00010372872179452738,-1,17,no_positive_lower_bound
17,1/100,random,xyxy,50325,393,0.0,0.009507939303,0.00010372872179452738,-1,17,no_positive_lower_bound
17,3/100,random,xyxy,50325,394,0.0,0.028501578662,0.0005285325596025838,-1,17,no_positive_lower_bound
17,1/1000,geometry_balanced,xxyy,50325,393,0.843,0.000897430232,0.00010372872179452738,15,17,next_bound_exceeds_tolerance
17,1/100,geometry_balanced,xxyy,50325,390,0.843,0.008800096211,0.002000368645372657,12,17,next_bound_exceeds_tolerance
17,3/100,geometry_balanced,xxyy,50325,384,0.843,0.026422466092,0.005793000653766203,5,17,next_bound_exceeds_tolerance
18,1/1000,fixed_x,xxxx,448088,3501,0.93,0.000741420289,0.0002857241897552865,16,19,next_bound_exceeds_tolerance
18,1/100,fixed_x,xxxx,448088,3507,0.93,0.006604065228,0.005773026337682826,13,15,next_bound_exceeds_tolerance
18,3/100,fixed_x,xxxx,448088,3519,0.93,0.01978021477,0.016755406303566613,7,15,next_bound_exceeds_tolerance
18,1/1000,fixed_y,yyyy,448088,3501,0.843,0.001073351329,0.0002857241897552865,15,19,next_bound_exceeds_tolerance
18,1/100,fixed_y,yyyy,448088,3499,0.843,0.009289829924,0.0015427847472277952,12,19,next_bound_exceeds_tolerance
18,3/100,fixed_y,yyyy,448088,3495,0.843,0.027857179146,0.005198900784276992,4,19,next_bound_exceeds_tolerance
18,1/1000,alternating_xy,xyxy,448088,3501,0.0,0.000794784174,0.0002857241897552865,-1,19,no_positive_lower_bound
18,1/100,alternating_xy,xyxy,448088,3505,0.0,0.007910220474,0.003943632097430084,-1,19,no_positive_lower_bound
18,3/100,alternating_xy,xyxy,448088,3512,0.0,0.023648764286,0.010347777096449526,-1,15,no_positive_lower_bound
18,1/1000,random,yxxx,448088,3501,0.429,0.000893028785,0.0002857241897552865,15,19,next_bound_exceeds_tolerance
18,1/100,random,yxxx,448088,3505,0.429,0.00888867172,0.003943632097430084,9,19,next_bound_exceeds_tolerance
18,3/100,random,yxxx,448088,3513,0.429,0.026635314285,0.011262941757777646,-1,15,terminal_bound_exceeds_tolerance
18,1/1000,geometry_balanced,xxyy,448088,3501,0.843,0.000877810024,0.0002857241897552865,15,19,next_bound_exceeds_tolerance
18,1/100,geometry_balanced,xxyy,448088,3504,0.843,0.008781473901,0.0030290446050728506,12,19,next_bound_exceeds_tolerance
18,3/100,geometry_balanced,xxyy,448088,3510,0.843,0.026306963855,0.008517661392158999,5,15,next_bound_exceeds_tolerance
19,1/1000,fixed_x,xxxx,803612,6279,0.93,0.000602017698,0.0005755988054712667,16,18,next_bound_exceeds_tolerance
19,1/100,fixed_x,xxxx,803612,6285,0.93,0.005961134456,0.004993975240848187,13,18,next_bound_exceeds_tolerance
19,3/100,fixed_x,xxxx,803612,6300,0.93,0.017726536603,0.016022644291257517,7,14,next_bound_exceeds_tolerance
19,1/1000,fixed_y,yyyy,803612,6278,0.843,0.000818593372,0.0001611795988594036,16,18,next_bound_exceeds_tolerance
19,1/100,fixed_y,yyyy,803612,6273,0.843,0.00744240022,0.003846706646302621,12,18,next_bound_exceeds_tolerance
19,3/100,fixed_y,yyyy,803612,6263,0.843,0.022273390434,0.011225911988274051,6,18,next_bound_exceeds_tolerance
19,1/1000,alternating_xy,xyxy,803612,6280,0.0,0.000786968692,0.0013122680700765786,-1,18,no_positive_lower_bound
19,1/100,alternating_xy,xyxy,803612,6300,0.0,0.007649240083,0.016022644291257517,-1,14,no_positive_lower_bound
19,3/100,alternating_xy,xyxy,803612,6351,0.0,0.021600992131,0.053333302572444494,-1,10,no_positive_lower_bound
19,1/1000,random,yyxy,803612,6278,0.429,0.000919708783,0.0001611795988594036,15,18,next_bound_exceeds_tolerance
19,1/100,random,yyxy,803612,6274,0.429,0.009115425415,0.0031093834311844313,8,18,next_bound_exceeds_tolerance
19,3/100,random,yyxy,803612,6266,0.429,0.027289532451,0.009011011736688317,-1,18,terminal_bound_exceeds_tolerance
19,1/1000,geometry_balanced,xxyy,803612,6278,0.843,0.000996878214,0.0001611795988594036,15,18,next_bound_exceeds_tolerance
19,1/100,geometry_balanced,xxyy,803612,6279,0.843,0.009510531207,0.0005755988054712667,12,18,next_bound_exceeds_tolerance
19,3/100,geometry_balanced,xxyy,803612,6279,0.843,0.028478540519,0.0005755988054712667,4,18,next_bound_exceeds_tolerance
20,1/1000,fixed_x,xxxx,123650,967,0.93,0.000331217143,0.0006457403806395707,16,17,next_bound_exceeds_tolerance
20,1/100,fixed_x,xxxx,123650,974,0.93,0.002529477559,0.005239310687570885,14,16,next_bound_exceeds_tolerance
20,3/100,fixed_x,xxxx,123650,990,0.93,0.007574598494,0.015749673184953097,9,16,next_bound_exceeds_tolerance
20,1/1000,fixed_y,yyyy,123650,966,0.843,0.000949162855,1.0249388958665858e-05,15,17,next_bound_exceeds_tolerance
20,1/100,fixed_y,yyyy,123650,965,0.843,0.009494845844,0.0006661804856885737,12,17,next_bound_exceeds_tolerance
20,3/100,fixed_y,yyyy,123650,964,0.843,0.028449382577,0.0013220528986988625,4,20,next_bound_exceeds_tolerance
20,1/1000,alternating_xy,xyxy,123650,966,0.0,0.000950600761,1.0249388958665858e-05,-1,17,no_positive_lower_bound
20,1/100,alternating_xy,xyxy,123650,966,0.0,0.009500448404,1.0249388958665858e-05,-1,17,no_positive_lower_bound
20,3/100,alternating_xy,xyxy,123650,967,0.0,0.028495181985,0.0006457403806395707,-1,17,no_positive_lower_bound
20,1/1000,random,yyyx,123650,966,0.429,0.000956267012,1.0249388958665858e-05,15,17,next_bound_exceeds_tolerance
20,1/100,random,yyyx,123650,970,0.429,0.008667645921,0.0026140616174870385,9,16,next_bound_exceeds_tolerance
20,3/100,random,yyyx,123650,978,0.429,0.025955710015,0.007865497108764573,-1,16,terminal_bound_exceeds_tolerance
20,1/1000,geometry_balanced,xxyy,123650,966,0.843,0.000960923953,1.0249388958665858e-05,15,17,next_bound_exceeds_tolerance
20,1/100,geometry_balanced,xxyy,123650,970,0.843,0.007896550944,0.0026140616174870385,12,16,next_bound_exceeds_tolerance
20,3/100,geometry_balanced,xxyy,123650,979,0.843,0.023650480067,0.008522190090607817,5,16,next_bound_exceeds_tolerance
21,1/1000,fixed_x,xxxx,230053,1798,0.93,0.000634047214,0.0005150215988416903,16,16,next_bound_exceeds_tolerance
21,1/100,fixed_x,xxxx,230053,1804,0.93,0.006325219159,0.004863669931287107,13,16,next_bound_exceeds_tolerance
21,3/100,fixed_x,xxxx,230053,1817,0.93,0.018987848766,0.014298535893709044,7,16,next_bound_exceeds_tolerance
21,1/1000,fixed_y,yyyy,230053,1797,0.843,0.001005741672,0.00020938934828291193,15,16,next_bound_exceeds_tolerance
21,1/100,fixed_y,yyyy,230053,1797,0.843,0.009506872253,0.00020938934828291193,12,16,next_bound_exceeds_tolerance
21,3/100,fixed_y,yyyy,230053,1797,0.843,0.028503133657,0.00020938934828291193,4,16,next_bound_exceeds_tolerance
21,1/1000,alternating_xy,xyxy,230053,1797,0.0,0.000935324154,0.00020938934828291193,-1,16,no_positive_lower_bound
21,1/100,alternating_xy,xyxy,230053,1792,0.0,0.009322325955,0.003829882069352743,-1,20,no_positive_lower_bound
21,3/100,alternating_xy,xyxy,230053,1782,0.0,0.027955398283,0.011063037834616068,-1,20,no_positive_lower_bound
21,1/1000,random,xyxx,230053,1798,0.429,0.000788574597,0.0005150215988416903,15,16,next_bound_exceeds_tolerance
21,1/100,random,xyxx,230053,1805,0.429,0.007878110231,0.005588807961350562,9,16,next_bound_exceeds_tolerance
21,3/100,random,xyxx,230053,1820,0.429,0.023576061232,0.016478290062176576,-1,16,terminal_bound_exceeds_tolerance
21,1/1000,geometry_balanced,xxyy,230053,1797,0.843,0.001014862807,0.00020938934828291193,15,16,next_bound_exceeds_tolerance
21,1/100,geometry_balanced,xxyy,230053,1798,0.843,0.009486894337,0.0005150215988416903,12,16,next_bound_exceeds_tolerance
21,3/100,geometry_balanced,xxyy,230053,1799,0.843,0.028454404798,0.0012395365647585965,4,16,next_bound_exceeds_tolerance
22,1/1000,fixed_x,xxxx,454635,3551,0.93,0.000692546593,0.000767346310569323,16,19,next_bound_exceeds_tolerance
22,1/100,fixed_x,xxxx,454635,3546,0.93,0.006552914123,0.005356064645602523,13,19,next_bound_exceeds_tolerance
22,3/100,fixed_x,xxxx,454635,3533,0.93,0.019635073465,0.01727835858584896,7,19,next_bound_exceeds_tolerance
22,1/1000,fixed_y,yyyy,454635,3552,0.843,0.000935438066,0.00015060634407539287,15,19,next_bound_exceeds_tolerance
22,1/100,fixed_y,yyyy,454635,3553,0.843,0.009362043941,0.00106862795627837,12,19,next_bound_exceeds_tolerance
22,3/100,fixed_y,yyyy,454635,3556,0.843,0.028069932417,0.0038231035123770913,4,19,next_bound_exceeds_tolerance
22,1/1000,alternating_xy,xyxy,454635,3551,0.0,0.001012559628,0.000767346310569323,-1,19,no_positive_lower_bound
22,1/100,alternating_xy,xyxy,454635,3548,0.0,0.007860357085,0.003520787506877063,-1,19,no_positive_lower_bound
22,3/100,alternating_xy,xyxy,454635,3540,0.0,0.023593388519,0.010860187978940726,-1,19,no_positive_lower_bound
22,1/1000,random,yxyx,454635,3552,0.0,0.000926357565,0.00015060634407539287,-1,19,no_positive_lower_bound
22,1/100,random,yxyx,454635,3556,0.0,0.009143041318,0.0038231035123770913,-1,19,no_positive_lower_bound
22,3/100,random,yxyx,454635,3564,0.0,0.027429969972,0.01117133024789897,-1,15,no_positive_lower_bound
22,1/1000,geometry_balanced,xxyy,454635,3552,0.843,0.001047113678,0.00015060634407539287,15,19,next_bound_exceeds_tolerance
22,1/100,geometry_balanced,xxyy,454635,3549,0.843,0.00869114168,0.0026030435380935742,12,19,next_bound_exceeds_tolerance
22,3/100,geometry_balanced,xxyy,454635,3542,0.843,0.026068316995,0.009025767289321416,5,19,next_bound_exceeds_tolerance
23,1/1000,fixed_x,xxxx,121790,951,0.93,0.000768637956,0.00031731458011387324,16,17,next_bound_exceeds_tolerance
23,1/100,fixed_x,xxxx,121790,947,0.93,0.007703703124,0.002937200262250574,13,20,next_bound_exceeds_tolerance
23,3/100,fixed_x,xxxx,121790,937,0.93,0.023112585491,0.009482863429398969,6,20,next_bound_exceeds_tolerance
23,1/1000,fixed_y,yyyy,121790,952,0.843,0.000788051338,0.00033780139127730476,16,17,next_bound_exceeds_tolerance
23,1/100,fixed_y,yyyy,121790,957,0.843,0.007902693727,0.003614248026545596,12,16,next_bound_exceeds_tolerance
23,3/100,fixed_y,yyyy,121790,967,0.843,0.023730717234,0.010171470888914746,5,16,next_bound_exceeds_tolerance
23,1/1000,alternating_xy,xyxy,121790,952,0.0,0.000929308893,0.00033780139127730476,-1,17,no_positive_lower_bound
23,1/100,alternating_xy,xyxy,121790,954,0.0,0.008912800324,0.0016482067215542215,-1,17,no_positive_lower_bound
23,3/100,alternating_xy,xyxy,121790,960,0.0,0.026717567015,0.005580809046074099,-1,16,no_positive_lower_bound
23,1/1000,random,xxxx,121790,951,0.93,0.000768637956,0.00031731458011387324,16,17,next_bound_exceeds_tolerance
23,1/100,random,xxxx,121790,947,0.93,0.007703703124,0.002937200262250574,13,20,next_bound_exceeds_tolerance
23,3/100,random,xxxx,121790,937,0.93,0.023112585491,0.009482863429398969,6,20,next_bound_exceeds_tolerance
23,1/1000,geometry_balanced,xxyy,121790,951,0.843,0.001047217383,0.00031731458011387324,15,17,next_bound_exceeds_tolerance
23,1/100,geometry_balanced,xxyy,121790,950,0.843,0.009409709037,0.0009723727416248315,12,17,next_bound_exceeds_tolerance
23,3/100,geometry_balanced,xxyy,121790,948,0.843,0.028196634409,0.0022823155931137825,4,20,next_bound_exceeds_tolerance
24,1/1000,fixed_x,xxxx,1016120,7939,0.93,0.000742485392,0.00035409079859370575,16,17,next_bound_exceeds_tolerance
24,1/100,fixed_x,xxxx,1016120,7944,0.93,0.00741815956,0.0035013493818462343,13,17,next_bound_exceeds_tolerance
24,3/100,fixed_x,xxxx,1016120,7955,0.93,0.022211427767,0.010423955938798054,7,17,next_bound_exceeds_tolerance
24,1/1000,fixed_y,yyyy,1016120,7938,0.843,0.000956007444,0.0002754073387596821,15,17,next_bound_exceeds_tolerance
24,1/100,fixed_y,yyyy,1016120,7936,0.843,0.009209251311,0.0015344500233596952,12,17,next_bound_exceeds_tolerance
24,3/100,fixed_y,yyyy,1016120,7932,0.843,0.027597011162,0.004052720993501797,4,17,next_bound_exceeds_tolerance
24,1/1000,alternating_xy,xyxy,1016120,7939,0.0,0.000997264352,0.00035409079859370575,-1,17,no_positive_lower_bound
24,1/100,alternating_xy,xyxy,1016120,7941,0.0,0.00875896293,0.0016130406566171583,-1,17,no_positive_lower_bound
24,3/100,alternating_xy,xyxy,1016120,7946,0.0,0.026276084098,0.00476014447537764,-1,17,no_positive_lower_bound
24,1/1000,random,xxxx,1016120,7939,0.93,0.000742485392,0.00035409079859370575,16,17,next_bound_exceeds_tolerance
24,1/100,random,xxxx,1016120,7944,0.93,0.00741815956,0.0035013493818462343,13,17,next_bound_exceeds_tolerance
24,3/100,random,xxxx,1016120,7955,0.93,0.022211427767,0.010423955938798054,7,17,next_bound_exceeds_tolerance
24,1/1000,geometry_balanced,xxyy,1016120,7939,0.843,0.00078464448,0.00035409079859370575,16,17,next_bound_exceeds_tolerance
24,1/100,geometry_balanced,xxyy,1016120,7944,0.843,0.007832500564,0.0035013493818462343,12,17,next_bound_exceeds_tolerance
24,3/100,geometry_balanced,xxyy,1016120,7956,0.843,0.023384290707,0.011053190878626827,5,17,next_bound_exceeds_tolerance
25,1/1000,fixed_x,xxxx,460918,3601,0.93,0.000937955637,7.1971292567764e-05,16,19,next_bound_exceeds_tolerance
25,1/100,fixed_x,xxxx,460918,3603,0.93,0.009350558545,0.0019145679832752787,12,19,next_bound_exceeds_tolerance
25,3/100,fixed_x,xxxx,460918,3606,0.93,0.028013414154,0.004678934045840746,5,15,next_bound_exceeds_tolerance
25,1/1000,fixed_y,yyyy,460918,3601,0.843,0.000905263274,7.1971292567764e-05,15,19,next_bound_exceeds_tolerance
25,1/100,fixed_y,yyyy,460918,3606,0.843,0.007918474697,0.004678934045840746,12,15,next_bound_exceeds_tolerance
25,3/100,fixed_y,yyyy,460918,3615,0.843,0.023734515155,0.012975345579677507,5,15,next_bound_exceeds_tolerance
25,1/1000,alternating_xy,xyxy,460918,3601,0.0,0.000907802795,7.1971292567764e-05,-1,19,no_positive_lower_bound
25,1/100,alternating_xy,xyxy,460918,3604,0.0,0.008584680508,0.0028359608431767396,-1,19,no_positive_lower_bound
25,3/100,alternating_xy,xyxy,460918,3610,0.0,0.025740074507,0.008365621713262404,-1,15,no_positive_lower_bound
25,1/1000,random,yyxy,460918,3602,0.429,0.000565073126,0.0009932380300450836,15,19,next_bound_exceeds_tolerance
25,1/100,random,yyxy,460918,3608,0.429,0.003847540891,0.00652215516207135,10,15,next_bound_exceeds_tolerance
25,3/100,random,yyxy,460918,3623,0.429,0.011645016195,0.020353965165912914,0,15,next_bound_exceeds_tolerance
25,1/1000,geometry_balanced,xxyy,460918,3601,0.843,0.000960442963,7.1971292567764e-05,15,19,next_bound_exceeds_tolerance
25,1/100,geometry_balanced,xxyy,460918,3600,0.843,0.009499518874,0.0008492319202424143,12,19,next_bound_exceeds_tolerance
25,3/100,geometry_balanced,xxyy,460918,3600,0.843,0.028454914413,0.0008492319202424143,4,19,next_bound_exceeds_tolerance
26,1/1000,fixed_x,xxxx,793851,6201,0.93,0.000785259961,0.0007161848328481789,16,18,next_bound_exceeds_tolerance
26,1/100,fixed_x,xxxx,793851,6196,0.93,0.006983035229,0.004444343133333139,13,18,next_bound_exceeds_tolerance
26,3/100,fixed_x,xxxx,793851,6183,0.93,0.020828386577,0.014150601830598636,7,18,next_bound_exceeds_tolerance
26,1/1000,fixed_y,yyyy,793851,6201,0.843,0.00080105056,0.0007161848328481789,16,18,next_bound_exceeds_tolerance
26,1/100,fixed_y,yyyy,793851,6196,0.843,0.006750303551,0.004444343133333139,13,18,next_bound_exceeds_tolerance
26,3/100,fixed_y,yyyy,793851,6185,0.843,0.020322045053,0.012656108566837054,6,18,next_bound_exceeds_tolerance
26,1/1000,alternating_xy,xyxy,793851,6202,0.0,0.000949911886,2.9111015746955124e-05,-1,18,no_positive_lower_bound
26,1/100,alternating_xy,xyxy,793851,6203,0.0,0.009499370574,0.000774294772849921,-1,18,no_positive_lower_bound
26,3/100,alternating_xy,xyxy,793851,6204,0.0,0.028496738987,0.001519366372605163,-1,18,no_positive_lower_bound
26,1/1000,random,yxxx,793851,6201,0.429,0.00062666937,0.0007161848328481789,15,18,next_bound_exceeds_tolerance
26,1/100,random,yxxx,793851,6195,0.429,0.0050899472,0.005190310139986211,10,18,next_bound_exceeds_tolerance
26,3/100,random,yxxx,793851,6182,0.429,0.015103185709,0.014898014716732933,-1,18,terminal_bound_exceeds_tolerance
26,1/1000,geometry_balanced,xxyy,793851,6201,0.843,0.000755847739,0.0007161848328481789,16,18,next_bound_exceeds_tolerance
26,1/100,geometry_balanced,xxyy,793851,6196,0.843,0.006149535818,0.004444343133333139,13,18,next_bound_exceeds_tolerance
26,3/100,geometry_balanced,xxyy,793851,6184,0.843,0.018450153504,0.013403299757782297,6,18,next_bound_exceeds_tolerance
27,1/1000,fixed_x,xxxx,517858,4046,0.93,0.000985670886,0.00021967072240885443,16,19,next_bound_exceeds_tolerance
27,1/100,fixed_x,xxxx,517858,4046,0.93,0.00950795122,0.00021967072240885443,12,19,next_bound_exceeds_tolerance
27,3/100,fixed_x,xxxx,517858,4045,0.93,0.028495378353,0.0007175883864783081,5,19,next_bound_exceeds_tolerance
27,1/1000,fixed_y,yyyy,517858,4045,0.843,0.000864219472,0.0007175883864783081,15,19,next_bound_exceeds_tolerance
27,1/100,fixed_y,yyyy,517858,4041,0.843,0.00790311752,0.004466550428845678,12,19,next_bound_exceeds_tolerance
27,3/100,fixed_y,yyyy,517858,4032,0.843,0.023702531186,0.012901186553050226,5,19,next_bound_exceeds_tolerance
27,1/1000,alternating_xy,xyxy,517858,4045,0.0,0.001080633743,0.0007175883864783081,-1,19,no_positive_lower_bound
27,1/100,alternating_xy,xyxy,517858,4043,0.0,0.008243062614,0.0025920849697193917,-1,19,no_positive_lower_bound
27,3/100,alternating_xy,xyxy,517858,76,0.0,0.017659348843,1.997754333824877,-1,-1,no_positive_lower_bound
27,1/1000,random,yxxx,517858,4045,0.429,0.00085046954,0.0007175883864783081,15,19,next_bound_exceeds_tolerance
27,1/100,random,yxxx,517858,4040,0.429,0.0084042919,0.005403770632665474,9,19,next_bound_exceeds_tolerance
27,3/100,random,yxxx,517858,4027,0.429,0.025083611229,0.017586707607718337,-1,19,terminal_bound_exceeds_tolerance
27,1/1000,geometry_balanced,xxyy,517858,4046,0.843,0.000995175998,0.00021967072240885443,15,19,next_bound_exceeds_tolerance
27,1/100,geometry_balanced,xxyy,517858,4046,0.843,0.009507914121,0.00021967072240885443,12,19,next_bound_exceeds_tolerance
27,3/100,geometry_balanced,xxyy,517858,4045,0.843,0.028503272199,0.0007175883864783081,4,19,next_bound_exceeds_tolerance
28,1/1000,fixed_x,xxxx,151809,1186,0.93,0.000955002379,5.236733073096604e-06,16,16,next_bound_exceeds_tolerance
28,1/100,fixed_x,xxxx,151809,1191,0.93,0.007910961696,0.003347166214008809,13,16,next_bound_exceeds_tolerance
28,3/100,fixed_x,xxxx,151809,1200,0.93,0.023732738152,0.009385998076603891,6,16,next_bound_exceeds_tolerance
28,1/1000,fixed_y,yyyy,151809,1187,0.843,0.000898081159,0.0006651006391547393,15,16,next_bound_exceeds_tolerance
28,1/100,fixed_y,yyyy,151809,1191,0.843,0.007647885975,0.003347166214008809,12,16,next_bound_exceeds_tolerance
28,3/100,fixed_y,yyyy,151809,1202,0.843,0.022843164018,0.010728746531132247,5,16,next_bound_exceeds_tolerance
28,1/1000,alternating_xy,xyxy,151809,1187,0.0,0.000910293481,0.0006651006391547393,-1,16,no_positive_lower_bound
28,1/100,alternating_xy,xyxy,151809,1191,0.0,0.007965204038,0.003347166214008809,-1,16,no_positive_lower_bound
28,3/100,alternating_xy,xyxy,151809,1202,0.0,0.023842568498,0.010728746531132247,-1,16,no_positive_lower_bound
28,1/1000,random,xxxx,151809,1186,0.93,0.000955002379,5.236733073096604e-06,16,16,next_bound_exceeds_tolerance
28,1/100,random,xxxx,151809,1191,0.93,0.007910961696,0.003347166214008809,13,16,next_bound_exceeds_tolerance
28,3/100,random,xxxx,151809,1200,0.93,0.023732738152,0.009385998076603891,6,16,next_bound_exceeds_tolerance
28,1/1000,geometry_balanced,xxyy,151809,1187,0.843,0.000324740173,0.0006651006391547393,16,16,next_bound_exceeds_tolerance
28,1/100,geometry_balanced,xxyy,151809,1194,0.843,0.001614156747,0.005359466797227607,14,16,next_bound_exceeds_tolerance
28,3/100,geometry_balanced,xxyy,151809,1209,0.843,0.004669589117,0.015430613002382102,9,16,next_bound_exceeds_tolerance
29,1/1000,fixed_x,xxxx,412856,3226,0.93,0.001000370837,0.0005007680650838817,16,19,next_bound_exceeds_tolerance
29,1/100,fixed_x,xxxx,412856,3228,0.93,0.009195443578,0.002281530101209411,12,19,next_bound_exceeds_tolerance
29,3/100,fixed_x,xxxx,412856,3232,0.93,0.027549962238,0.0058442340447893,6,19,next_bound_exceeds_tolerance
29,1/1000,fixed_y,yyyy,412856,3225,0.843,0.001081355252,0.00038946458964704594,15,19,next_bound_exceeds_tolerance
29,1/100,fixed_y,yyyy,412856,3226,0.843,0.009480938177,0.0005007680650838817,12,19,next_bound_exceeds_tolerance
29,3/100,fixed_y,yyyy,412856,3227,0.843,0.028442907513,0.0013910997123595921,4,19,next_bound_exceeds_tolerance
29,1/1000,alternating_xy,xyxy,412856,3226,0.0,0.001082457125,0.0005007680650838817,-1,19,no_positive_lower_bound
29,1/100,alternating_xy,xyxy,412856,3227,0.0,0.009406983038,0.0013910997123595921,-1,19,no_positive_lower_bound
29,3/100,alternating_xy,xyxy,412856,3229,0.0,0.02818461365,0.003172058980429179,-1,19,no_positive_lower_bound
29,1/1000,random,xyyy,412856,3226,0.429,0.000822022896,0.0005007680650838817,15,19,next_bound_exceeds_tolerance
29,1/100,random,xyyy,412856,3230,0.429,0.008041321128,0.004062686098584114,9,19,next_bound_exceeds_tolerance
29,3/100,random,xyyy,412856,3238,0.429,0.024081578566,0.011191209396448052,-1,15,terminal_bound_exceeds_tolerance
29,1/1000,geometry_balanced,xxyy,412856,3226,0.843,0.000712414508,0.0005007680650838817,16,19,next_bound_exceeds_tolerance
29,1/100,geometry_balanced,xxyy,412856,3231,0.843,0.007117242506,0.004953411204004479,12,19,next_bound_exceeds_tolerance
29,3/100,geometry_balanced,xxyy,412856,3242,0.843,0.021312069901,0.01475778231361837,6,15,next_bound_exceeds_tolerance
30,1/1000,fixed_x,xxxx,738068,5767,0.93,0.000984722025,0.000672337409620722,16,18,next_bound_exceeds_tolerance
30,1/100,fixed_x,xxxx,738068,5770,0.93,0.008534111929,0.0030621605350866486,13,18,next_bound_exceeds_tolerance
30,3/100,fixed_x,xxxx,738068,5778,0.93,0.025561222127,0.009429584619212538,6,14,next_bound_exceeds_tolerance
30,1/1000,fixed_y,yyyy,738068,5765,0.843,0.000703107929,0.0009214934025472607,16,18,next_bound_exceeds_tolerance
30,1/100,fixed_y,yyyy,738068,5759,0.843,0.005056081298,0.00570592945050461,13,18,next_bound_exceeds_tolerance
30,3/100,fixed_y,yyyy,738068,5744,0.843,0.015040441492,0.01768619432952829,7,20,next_bound_exceeds_tolerance
30,1/1000,alternating_xy,xyxy,738068,5764,0.0,0.000476060124,0.0017185930772898202,-1,18,no_positive_lower_bound
30,1/100,alternating_xy,xyxy,738068,5749,0.0,0.004170532361,0.01368974496612352,-1,18,no_positive_lower_bound
30,3/100,alternating_xy,xyxy,738068,5716,0.0,0.012129170303,0.040121458647679,-1,20,no_positive_lower_bound
30,1/1000,random,yxxx,738068,5766,0.429,0.001005547959,0.0001245165346338774,15,18,next_bound_exceeds_tolerance
30,1/100,random,yxxx,738068,5768,0.429,0.009320714031,0.001469068313581951,8,18,next_bound_exceeds_tolerance
30,3/100,random,yxxx,738068,5771,0.429,0.027936259125,0.0038585216203524037,-1,18,terminal_bound_exceeds_tolerance
30,1/1000,geometry_balanced,xxyy,738068,5766,0.843,0.000928221554,0.0001245165346338774,15,18,next_bound_exceeds_tolerance
30,1/100,geometry_balanced,xxyy,738068,5764,0.843,0.009278529585,0.0017185930772898202,12,18,next_bound_exceeds_tolerance
30,3/100,geometry_balanced,xxyy,738068,5760,0.843,0.027819891158,0.0049082175010091,4,18,next_bound_exceeds_tolerance
31,1/1000,fixed_x,xxxx,967370,7558,0.93,0.000958314529,0.0002699174474031091,16,17,next_bound_exceeds_tolerance
31,1/100,fixed_x,xxxx,967370,7560,0.93,0.009261237641,0.0015494324182237374,12,17,next_bound_exceeds_tolerance
31,3/100,fixed_x,xxxx,967370,7563,0.93,0.027747309271,0.0034684147400970344,6,17,next_bound_exceeds_tolerance
31,1/1000,fixed_y,yyyy,967370,7558,0.843,0.000800438233,0.0002699174474031091,16,17,next_bound_exceeds_tolerance
31,1/100,fixed_y,yyyy,967370,7562,0.843,0.00798975633,0.002828792656929002,12,17,next_bound_exceeds_tolerance
31,3/100,fixed_y,yyyy,967370,7572,0.843,0.023934130678,0.009223271580593493,5,17,next_bound_exceeds_tolerance
31,1/1000,alternating_xy,xyxy,967370,7558,0.0,0.000889462801,0.0002699174474031091,-1,17,no_positive_lower_bound
31,1/100,alternating_xy,xyxy,967370,7560,0.0,0.008711394969,0.0015494324182237374,-1,17,no_positive_lower_bound
31,3/100,alternating_xy,xyxy,967370,7566,0.0,0.026074740748,0.005387048789581657,-1,17,no_positive_lower_bound
31,1/1000,random,yxxx,967370,7557,0.429,0.001016233825,0.00036989805081561454,15,17,next_bound_exceeds_tolerance
31,1/100,random,yxxx,967370,7556,0.429,0.009289961083,0.0010097522179291383,8,17,next_bound_exceeds_tolerance
31,3/100,random,yxxx,967370,7552,0.429,0.027857618,0.003569555479681466,-1,17,terminal_bound_exceeds_tolerance
31,1/1000,geometry_balanced,xxyy,967370,7559,0.843,0.000544502671,0.0009096942719870844,16,17,next_bound_exceeds_tolerance
31,1/100,geometry_balanced,xxyy,967370,7567,0.843,0.002578607799,0.0060265160575273214,13,17,next_bound_exceeds_tolerance
31,3/100,geometry_balanced,xxyy,967370,7585,0.843,0.007933845943,0.01753030233503155,8,13,next_bound_exceeds_tolerance
32,1/1000,fixed_x,xxxx,692716,5412,0.93,0.001010622272,0.0001313144598025574,16,18,next_bound_exceeds_tolerance
32,1/100,fixed_x,xxxx,692716,5410,0.93,0.009177187075,0.0015497331272117613,12,18,next_bound_exceeds_tolerance
32,3/100,fixed_x,xxxx,692716,5405,0.93,0.027499682004,0.005754457088693313,6,18,next_bound_exceeds_tolerance
32,1/1000,fixed_y,yyyy,692716,5411,0.843,0.000890012239,0.0007091490185070759,15,18,next_bound_exceeds_tolerance
32,1/100,fixed_y,yyyy,692716,5407,0.843,0.008024109728,0.00407220751173645,12,18,next_bound_exceeds_tolerance
32,3/100,fixed_y,yyyy,692716,5397,0.843,0.024084338033,0.012488225199338178,5,18,next_bound_exceeds_tolerance
32,1/1000,alternating_xy,xyxy,692716,5411,0.0,0.000910999926,0.0007091490185070759,-1,18,no_positive_lower_bound
32,1/100,alternating_xy,xyxy,692716,5407,0.0,0.008577343892,0.00407220751173645,-1,18,no_positive_lower_bound
32,3/100,alternating_xy,xyxy,692716,5397,0.0,0.025711801104,0.012488225199338178,-1,18,no_positive_lower_bound
32,1/1000,random,yxyx,692716,5412,0.0,0.001045028064,0.0001313144598025574,-1,18,no_positive_lower_bound
32,1/100,random,yxyx,692716,5409,0.0,0.0087665702,0.002390437694033716,-1,18,no_positive_lower_bound
32,3/100,random,yxyx,692716,5403,0.0,0.026310508124,0.007437185038234071,-1,18,no_positive_lower_bound
32,1/1000,geometry_balanced,xxyy,692716,5411,0.843,0.000332863852,0.0007091490185070759,16,18,next_bound_exceeds_tolerance
32,1/100,geometry_balanced,xxyy,692716,5403,0.843,0.003226147402,0.007437185038234071,13,18,next_bound_exceeds_tolerance
32,3/100,geometry_balanced,xxyy,692716,5384,0.843,0.009346839239,0.023446692034107125,8,20,next_bound_exceeds_tolerance
33,1/1000,fixed_x,xxxx,245955,1921,0.93,0.001067020153,0.0003861012674268562,15,16,next_bound_exceeds_tolerance
33,1/100,fixed_x,xxxx,245955,1921,0.93,0.009481246509,0.0003861012674268562,12,16,next_bound_exceeds_tolerance
33,3/100,fixed_x,xxxx,245955,1920,0.93,0.02844369474,0.001123644199163021,5,16,next_bound_exceeds_tolerance
33,1/1000,fixed_y,yyyy,245955,1921,0.843,0.000983545392,0.0003861012674268562,15,16,next_bound_exceeds_tolerance
33,1/100,fixed_y,yyyy,245955,1919,0.843,0.009190654689,0.001861077630661989,12,16,next_bound_exceeds_tolerance
33,3/100,fixed_y,yyyy,245955,1915,0.843,0.027542232817,0.004809715167103545,4,20,next_bound_exceeds_tolerance
33,1/1000,alternating_xy,xyxy,245955,1919,0.0,0.000695707001,0.001861077630661989,-1,16,no_positive_lower_bound
33,1/100,alternating_xy,xyxy,245955,1899,0.0,0.007060971204,0.016586660604678855,-1,20,no_positive_lower_bound
33,3/100,alternating_xy,xyxy,245955,1861,0.0,0.021767202792,0.04444289050928319,-1,20,no_positive_lower_bound
33,1/1000,random,xxxy,245955,1921,0.429,0.000746436953,0.0003861012674268562,15,16,next_bound_exceeds_tolerance
33,1/100,random,xxxy,245955,1914,0.429,0.007186689254,0.005546600208178885,9,20,next_bound_exceeds_tolerance
33,3/100,random,xxxy,245955,1898,0.429,0.021494675001,0.01732178099806579,-1,20,terminal_bound_exceeds_tolerance
33,1/1000,geometry_balanced,xxyy,245955,1921,0.843,0.000974188689,0.0003861012674268562,15,16,next_bound_exceeds_tolerance
33,1/100,geometry_balanced,xxyy,245955,1919,0.843,0.009239161277,0.001861077630661989,12,16,next_bound_exceeds_tolerance
33,3/100,geometry_balanced,xxyy,245955,1915,0.843,0.027689906308,0.004809715167103545,4,20,next_bound_exceeds_tolerance
34,1/1000,fixed_x,xxxx,57904,453,0.93,0.001070727489,0.0003961180431692082,15,17,next_bound_exceeds_tolerance
34,1/100,fixed_x,xxxx,57904,454,0.93,0.009367936498,0.0010299293305519,12,17,next_bound_exceeds_tolerance
34,3/100,fixed_x,xxxx,57904,457,0.93,0.028097520212,0.002931528717958811,5,17,next_bound_exceeds_tolerance
34,1/1000,fixed_y,yyyy,57904,452,0.843,0.000801400759,0.00023766565210503042,16,17,next_bound_exceeds_tolerance
34,1/100,fixed_y,yyyy,57904,448,0.843,0.007951915637,0.0027725244581125403,12,17,next_bound_exceeds_tolerance
34,3/100,fixed_y,yyyy,57904,438,0.843,0.023830903511,0.009107738726283664,5,20,next_bound_exceeds_tolerance
34,1/1000,alternating_xy,xyxy,57904,452,0.0,0.000782444494,0.00023766565210503042,-1,17,no_positive_lower_bound
34,1/100,alternating_xy,xyxy,57904,449,0.0,0.00784138911,0.0021388511582316368,-1,17,no_positive_lower_bound
34,3/100,alternating_xy,xyxy,57904,441,0.0,0.023487601648,0.007207464457242413,-1,20,no_positive_lower_bound
34,1/1000,random,yyyy,57904,452,0.843,0.000801400759,0.00023766565210503042,16,17,next_bound_exceeds_tolerance
34,1/100,random,yyyy,57904,448,0.843,0.007951915637,0.0027725244581125403,12,17,next_bound_exceeds_tolerance
34,3/100,random,yyyy,57904,438,0.843,0.023830903511,0.009107738726283664,5,20,next_bound_exceeds_tolerance
34,1/1000,geometry_balanced,xxyy,57904,452,0.843,0.000915068342,0.00023766565210503042,15,17,next_bound_exceeds_tolerance
34,1/100,geometry_balanced,xxyy,57904,450,0.843,0.009053275601,0.001505150255492847,12,17,next_bound_exceeds_tolerance
34,3/100,geometry_balanced,xxyy,57904,445,0.843,0.027141004903,0.0046733787142463476,5,17,next_bound_exceeds_tolerance
35,1/1000,fixed_x,xxxx,463422,3621,0.93,0.000659144773,0.0004756471664390456,16,19,next_bound_exceeds_tolerance
35,1/100,fixed_x,xxxx,463422,3627,0.93,0.006448475292,0.00601163479885075,13,15,next_bound_exceeds_tolerance
35,3/100,fixed_x,xxxx,463422,3640,0.93,0.019325420652,0.018013505961860347,7,15,next_bound_exceeds_tolerance
35,1/1000,fixed_y,yyyy,463422,3620,0.843,0.001027380233,0.00044680521655002394,15,19,next_bound_exceeds_tolerance
35,1/100,fixed_y,yyyy,463422,3619,0.843,0.009426636351,0.0013691961340020471,12,19,next_bound_exceeds_tolerance
35,3/100,fixed_y,yyyy,463422,3617,0.843,0.028252878552,0.003213792328072887,4,19,next_bound_exceeds_tolerance
35,1/1000,alternating_xy,xyxy,463422,3621,0.0,0.00080821119,0.0004756471664390456,-1,19,no_positive_lower_bound
35,1/100,alternating_xy,xyxy,463422,3624,0.0,0.007835245906,0.0032433699952286008,-1,19,no_positive_lower_bound
35,3/100,alternating_xy,xyxy,463422,3632,0.0,0.023481521694,0.010626590969650145,-1,15,no_positive_lower_bound
35,1/1000,random,xyxy,463422,3621,0.0,0.00080821119,0.0004756471664390456,-1,19,no_positive_lower_bound
35,1/100,random,xyxy,463422,3624,0.0,0.007835245906,0.0032433699952286008,-1,19,no_positive_lower_bound
35,3/100,random,xyxy,463422,3632,0.0,0.023481521694,0.010626590969650145,-1,15,no_positive_lower_bound
35,1/1000,geometry_balanced,xxyy,463422,3621,0.843,0.000880821347,0.0004756471664390456,15,19,next_bound_exceeds_tolerance
35,1/100,geometry_balanced,xxyy,463422,3624,0.843,0.008538467005,0.0032433699952286008,12,19,next_bound_exceeds_tolerance
35,3/100,geometry_balanced,xxyy,463422,3631,0.843,0.02559265936,0.009703483044200786,5,15,next_bound_exceeds_tolerance
36,1/1000,fixed_x,xxxx,615041,4805,0.93,0.000954271102,7.071812832244733e-06,16,18,next_bound_exceeds_tolerance
36,1/100,fixed_x,xxxx,615041,4809,0.93,0.008321683309,0.0036130095991653267,13,18,next_bound_exceeds_tolerance
36,3/100,fixed_x,xxxx,615041,4817,0.93,0.024934985176,0.010848990660877312,6,15,next_bound_exceeds_tolerance
36,1/1000,fixed_y,yyyy,615041,4804,0.843,0.000818001059,0.0009123069644377932,16,18,next_bound_exceeds_tolerance
36,1/100,fixed_y,yyyy,615041,4799,0.843,0.006971298977,0.0054397576129939255,13,18,next_bound_exceeds_tolerance
36,3/100,fixed_y,yyyy,615041,4787,0.843,0.020847627943,0.016314137563456378,6,19,next_bound_exceeds_tolerance
36,1/1000,alternating_xy,xyxy,615041,4805,0.0,0.000945987717,7.071812832244733e-06,-1,18,no_positive_lower_bound
36,1/100,alternating_xy,xyxy,615041,4802,0.0,0.008734148717,0.0027230330809357175,-1,18,no_positive_lower_bound
36,3/100,alternating_xy,xyxy,615041,4796,0.0,0.026195413292,0.008157237880942308,-1,19,no_positive_lower_bound
36,1/1000,random,yyyx,615041,4805,0.429,0.000949359851,7.071812832244733e-06,15,18,next_bound_exceeds_tolerance
36,1/100,random,yyyx,615041,4804,0.429,0.009462453922,0.0009123069644377932,8,18,next_bound_exceeds_tolerance
36,3/100,random,yyyx,615041,4802,0.429,0.028385295388,0.0027230330809357175,-1,18,terminal_bound_exceeds_tolerance
36,1/1000,geometry_balanced,xxyy,615041,4805,0.843,0.000947395208,7.071812832244733e-06,15,18,next_bound_exceeds_tolerance
36,1/100,geometry_balanced,xxyy,615041,4802,0.843,0.008917736231,0.0027230330809357175,12,18,next_bound_exceeds_tolerance
36,3/100,geometry_balanced,xxyy,615041,4795,0.843,0.026697809894,0.009063231274623633,5,19,next_bound_exceeds_tolerance
37,1/1000,fixed_x,xxxx,857929,6703,0.93,0.000685625893,0.00029847736952401366,16,18,next_bound_exceeds_tolerance
37,1/100,fixed_x,xxxx,857929,6709,0.93,0.006496593083,0.004464595053910895,13,17,next_bound_exceeds_tolerance
37,3/100,fixed_x,xxxx,857929,6721,0.93,0.019516472022,0.012787226573663065,7,14,next_bound_exceeds_tolerance
37,1/1000,fixed_y,yyyy,857929,6703,0.843,0.000982860071,0.00029847736952401366,15,18,next_bound_exceeds_tolerance
37,1/100,fixed_y,yyyy,857929,6704,0.843,0.009353446474,0.000993052209706454,12,18,next_bound_exceeds_tolerance
37,3/100,fixed_y,yyyy,857929,6707,0.843,0.028054081996,0.0030762443069098965,4,17,next_bound_exceeds_tolerance
37,1/1000,alternating_xy,xyxy,857929,6703,0.0,0.00080585938,0.00029847736952401366,-1,18,no_positive_lower_bound
37,1/100,alternating_xy,xyxy,857929,6711,0.0,0.007473112093,0.005852590336436701,-1,17,no_positive_lower_bound
37,3/100,alternating_xy,xyxy,857929,6729,0.0,0.02239401598,0.018328513499200436,-1,14,no_positive_lower_bound
37,1/1000,random,xyyx,857929,6702,0.843,0.001051358926,0.00039618615791502907,15,18,next_bound_exceeds_tolerance
37,1/100,random,xyyx,857929,6701,0.843,0.009436508934,0.0010909383425022389,12,18,next_bound_exceeds_tolerance
37,3/100,random,xyyx,857929,6699,0.843,0.028279975909,0.0024807085622775425,4,18,next_bound_exceeds_tolerance
37,1/1000,geometry_balanced,xxyy,857929,6703,0.843,0.001049504085,0.00029847736952401366,15,18,next_bound_exceeds_tolerance
37,1/100,geometry_balanced,xxyy,857929,6703,0.843,0.009475928852,0.00029847736952401366,12,18,next_bound_exceeds_tolerance
37,3/100,geometry_balanced,xxyy,857929,6704,0.843,0.028424955575,0.000993052209706454,4,18,next_bound_exceeds_tolerance
38,1/1000,fixed_x,xxxx,449585,3513,0.93,0.000994021544,0.0005648450808352409,16,19,next_bound_exceeds_tolerance
38,1/100,fixed_x,xxxx,449585,3515,0.93,0.009080670747,0.0023954199699745536,12,19,next_bound_exceeds_tolerance
38,3/100,fixed_x,xxxx,449585,3520,0.93,0.027224656128,0.006973119974095119,6,15,next_bound_exceeds_tolerance
38,1/1000,fixed_y,yyyy,449585,3512,0.843,0.000588434836,0.00035033293581686196,16,19,next_bound_exceeds_tolerance
38,1/100,fixed_y,yyyy,449585,3504,0.843,0.003642933172,0.007669091644185233,13,19,next_bound_exceeds_tolerance
38,3/100,fixed_y,yyyy,449585,3488,0.843,0.010709385654,0.022291920915160624,8,19,next_bound_exceeds_tolerance
38,1/1000,alternating_xy,xyxy,449585,3512,0.0,0.001083768433,0.00035033293581686196,-1,19,no_positive_lower_bound
38,1/100,alternating_xy,xyxy,449585,3512,0.0,0.009510475846,0.00035033293581686196,-1,19,no_positive_lower_bound
38,3/100,alternating_xy,xyxy,449585,3512,0.0,0.028500651637,0.00035033293581686196,-1,19,no_positive_lower_bound
38,1/1000,random,yxyy,449585,3511,0.429,0.000653656819,0.001265437604579875,15,19,next_bound_exceeds_tolerance
38,1/100,random,yxyy,449585,3503,0.429,0.00456888216,0.00858359886373956,10,19,next_bound_exceeds_tolerance
38,3/100,random,yxyy,449585,3485,0.429,0.013412365934,0.025031445722415186,-1,20,terminal_bound_exceeds_tolerance
38,1/1000,geometry_balanced,xxyy,449585,3512,0.843,0.000942438349,0.00035033293581686196,15,19,next_bound_exceeds_tolerance
38,1/100,geometry_balanced,xxyy,449585,3510,0.843,0.009182273803,0.002180468628731299,12,19,next_bound_exceeds_tolerance
38,3/100,geometry_balanced,xxyy,449585,3506,0.843,0.027518385567,0.00583985035139096,4,19,next_bound_exceeds_tolerance
39,1/1000,fixed_x,xxxx,898534,7019,0.93,0.000762784312,0.000533385781816269,16,17,next_bound_exceeds_tolerance
39,1/100,fixed_x,xxxx,898534,7014,0.93,0.00710517238,0.0038811461979213714,13,18,next_bound_exceeds_tolerance
39,3/100,fixed_x,xxxx,898534,7003,0.93,0.021260051435,0.011252441402294193,7,20,next_bound_exceeds_tolerance
39,1/1000,fixed_y,yyyy,898534,7019,0.843,0.0009847033,0.000533385781816269,15,17,next_bound_exceeds_tolerance
39,1/100,fixed_y,yyyy,898534,7016,0.843,0.00872647651,0.0025418296849497243,12,17,next_bound_exceeds_tolerance
39,3/100,fixed_y,yyyy,898534,7009,0.843,0.026201898595,0.007230675172663066,5,20,next_bound_exceeds_tolerance
39,1/1000,alternating_xy,xyxy,898534,7019,0.0,0.000764215186,0.000533385781816269,-1,17,no_positive_lower_bound
39,1/100,alternating_xy,xyxy,898534,7014,0.0,0.007444523113,0.0038811461979213714,-1,18,no_positive_lower_bound
39,3/100,alternating_xy,xyxy,898534,7001,0.0,0.02230699315,0.012593594740565662,-1,20,no_positive_lower_bound
39,1/1000,random,yxxx,898534,7019,0.429,0.000173626756,0.000533385781816269,15,17,next_bound_exceeds_tolerance
39,1/100,random,yxxx,898534,7012,0.429,0.00169540614,0.005220745680678244,11,18,next_bound_exceeds_tolerance
39,3/100,random,yxxx,898534,6997,0.429,0.005021616855,0.015276747456825588,2,20,next_bound_exceeds_tolerance
39,1/1000,geometry_balanced,xxyy,898534,7020,0.843,0.001005692935,0.00013595388722528547,15,17,next_bound_exceeds_tolerance
39,1/100,geometry_balanced,xxyy,898534,7019,0.843,0.009429523113,0.000533385781816269,12,17,next_bound_exceeds_tolerance
39,3/100,geometry_balanced,xxyy,898534,7017,0.843,0.02827914396,0.0018722775847735268,4,17,next_bound_exceeds_tolerance
40,1/1000,fixed_x,xxxx,593064,4634,0.93,0.00085236746,0.0006314155530927478,16,18,next_bound_exceeds_tolerance
40,1/100,fixed_x,xxxx,593064,4638,0.93,0.008116217845,0.0043044610313437365,13,18,next_bound_exceeds_tolerance
40,3/100,fixed_x,xxxx,593064,4647,0.93,0.024371187127,0.012564707753449408,6,15,next_bound_exceeds_tolerance
40,1/1000,fixed_y,yyyy,593064,4634,0.843,0.000983100186,0.0006314155530927478,15,18,next_bound_exceeds_tolerance
40,1/100,fixed_y,yyyy,593064,4636,0.843,0.008909574808,0.002468076437653973,12,18,next_bound_exceeds_tolerance
40,3/100,fixed_y,yyyy,593064,4643,0.843,0.02669478952,0.008894197861187067,5,15,next_bound_exceeds_tolerance
40,1/1000,alternating_xy,xyxy,593064,4634,0.0,0.000897808224,0.0006314155530927478,-1,18,no_positive_lower_bound
40,1/100,alternating_xy,xyxy,593064,4637,0.0,0.007856102505,0.003386303422247625,-1,18,no_positive_lower_bound
40,3/100,alternating_xy,xyxy,593064,4645,0.0,0.023573827826,0.010729596389030423,-1,15,no_positive_lower_bound
40,1/1000,random,xxyx,593064,4634,0.429,0.000920102092,0.0006314155530927478,15,18,next_bound_exceeds_tolerance
40,1/100,random,xxyx,593064,4637,0.429,0.00894889085,0.003386303422247625,9,18,next_bound_exceeds_tolerance
40,3/100,random,xxyx,593064,4646,0.429,0.026839030147,0.011647188117245971,-1,15,terminal_bound_exceeds_tolerance
40,1/1000,geometry_balanced,xxyy,593064,4634,0.843,0.000497486628,0.0006314155530927478,16,18,next_bound_exceeds_tolerance
40,1/100,geometry_balanced,xxyy,593064,4641,0.843,0.004841893608,0.007058514580983621,13,15,next_bound_exceeds_tolerance
40,3/100,geometry_balanced,xxyy,593064,4657,0.843,0.014342496855,0.021735872941351295,7,15,next_bound_exceeds_tolerance
41,1/1000,fixed_x,xxxx,26215,205,0.93,0.00097174641,0.00012281611476796476,16,17,next_bound_exceeds_tolerance
41,1/100,fixed_x,xxxx,26215,205,0.93,0.009502068578,0.00012281611476796476,12,17,next_bound_exceeds_tolerance
41,3/100,fixed_x,xxxx,26215,205,0.93,0.02850059276,0.00012281611476796476,5,17,next_bound_exceeds_tolerance
41,1/1000,fixed_y,yyyy,26215,205,0.843,0.000976129475,0.00012281611476796476,15,17,next_bound_exceeds_tolerance
41,1/100,fixed_y,yyyy,26215,205,0.843,0.009503033372,0.00012281611476796476,12,17,next_bound_exceeds_tolerance
41,3/100,fixed_y,yyyy,26215,205,0.843,0.028501296422,0.00012281611476796476,4,17,next_bound_exceeds_tolerance
41,1/1000,alternating_xy,xyxy,26215,205,0.0,0.001030167116,0.00012281611476796476,-1,17,no_positive_lower_bound
41,1/100,alternating_xy,xyxy,26215,204,0.0,0.009424473154,0.0005059973648888035,-1,17,no_positive_lower_bound
41,3/100,alternating_xy,xyxy,26215,202,0.0,0.028281708273,0.0017635868309976474,-1,17,no_positive_lower_bound
41,1/1000,random,yyyy,26215,205,0.843,0.000976129475,0.00012281611476796476,15,17,next_bound_exceeds_tolerance
41,1/100,random,yyyy,26215,205,0.843,0.009503033372,0.00012281611476796476,12,17,next_bound_exceeds_tolerance
41,3/100,random,yyyy,26215,205,0.843,0.028501296422,0.00012281611476796476,4,17,next_bound_exceeds_tolerance
41,1/1000,geometry_balanced,xxyy,26215,205,0.843,0.000945461413,0.00012281611476796476,15,17,next_bound_exceeds_tolerance
41,1/100,geometry_balanced,xxyy,26215,206,0.843,0.009420367031,0.0007516420906318321,12,17,next_bound_exceeds_tolerance
41,3/100,geometry_balanced,xxyy,26215,208,0.843,0.028261785722,0.002009331526352059,4,17,next_bound_exceeds_tolerance
42,1/1000,fixed_x,xxxx,188342,1472,0.93,0.000894659467,0.0004006952806167891,16,16,next_bound_exceeds_tolerance
42,1/100,fixed_x,xxxx,188342,1475,0.93,0.00861782696,0.002480449406037181,13,16,next_bound_exceeds_tolerance
42,3/100,fixed_x,xxxx,188342,1482,0.93,0.025879737775,0.007336273620200653,6,16,next_bound_exceeds_tolerance
42,1/1000,fixed_y,yyyy,188342,1472,0.843,0.000660089801,0.0004006952806167891,16,16,next_bound_exceeds_tolerance
42,1/100,fixed_y,yyyy,188342,1478,0.843,0.006566458013,0.00456099192384323,13,16,next_bound_exceeds_tolerance
42,3/100,fixed_y,yyyy,188342,1491,0.843,0.019628582088,0.013585766847654621,6,16,next_bound_exceeds_tolerance
42,1/1000,alternating_xy,xyxy,188342,1472,0.0,0.000757947374,0.0004006952806167891,-1,16,no_positive_lower_bound
42,1/100,alternating_xy,xyxy,188342,1480,0.0,0.007288058903,0.0059484578704534045,-1,16,no_positive_lower_bound
42,3/100,alternating_xy,xyxy,188342,1498,0.0,0.021774556481,0.01845136347737063,-1,16,no_positive_lower_bound
42,1/1000,random,yxyx,188342,1472,0.0,0.000813418641,0.0004006952806167891,-1,16,no_positive_lower_bound
42,1/100,random,yxyx,188342,1475,0.0,0.007763904994,0.002480449406037181,-1,16,no_positive_lower_bound
42,3/100,random,yxyx,188342,1483,0.0,0.023245065175,0.008030312596373759,-1,16,no_positive_lower_bound
42,1/1000,geometry_balanced,xxyy,188342,1472,0.843,0.000340518482,0.0004006952806167891,16,16,next_bound_exceeds_tolerance
42,1/100,geometry_balanced,xxyy,188342,1479,0.843,0.00243930965,0.00525468115682248,13,16,next_bound_exceeds_tolerance
42,3/100,geometry_balanced,xxyy,188342,1495,0.843,0.007362467838,0.01636558575876317,8,16,next_bound_exceeds_tolerance
43,1/1000,fixed_x,xxxx,1033303,8073,0.93,0.000740217457,0.0002011468967196434,16,17,next_bound_exceeds_tolerance
43,1/100,fixed_x,xxxx,1033303,8079,0.93,0.006467943544,0.003968833607680833,13,17,next_bound_exceeds_tolerance
43,3/100,fixed_x,xxxx,1033303,8093,0.93,0.019406633801,0.012759082205944107,7,13,next_bound_exceeds_tolerance
43,1/1000,fixed_y,yyyy,1033303,8073,0.843,0.000993366208,0.0002011468967196434,15,17,next_bound_exceeds_tolerance
43,1/100,fixed_y,yyyy,1033303,8073,0.843,0.009480684254,0.0002011468967196434,12,17,next_bound_exceeds_tolerance
43,3/100,fixed_y,yyyy,1033303,8074,0.843,0.028430900399,0.0008291128895141565,4,17,next_bound_exceeds_tolerance
43,1/1000,alternating_xy,xyxy,1033303,8073,0.0,0.000776857862,0.0002011468967196434,-1,17,no_positive_lower_bound
43,1/100,alternating_xy,xyxy,1033303,8076,0.0,0.007756359916,0.0020850230285861175,-1,17,no_positive_lower_bound
43,3/100,alternating_xy,xyxy,1033303,8083,0.0,0.023243719357,0.006480479034793096,-1,17,no_positive_lower_bound
43,1/1000,random,xxxx,1033303,8073,0.93,0.000740217457,0.0002011468967196434,16,17,next_bound_exceeds_tolerance
43,1/100,random,xxxx,1033303,8079,0.93,0.006467943544,0.003968833607680833,13,17,next_bound_exceeds_tolerance
43,3/100,random,xxxx,1033303,8093,0.93,0.019406633801,0.012759082205944107,7,13,next_bound_exceeds_tolerance
43,1/1000,geometry_balanced,xxyy,1033303,8073,0.843,0.000955437133,0.0002011468967196434,15,17,next_bound_exceeds_tolerance
43,1/100,geometry_balanced,xxyy,1033303,8074,0.843,0.009403415615,0.0008291128895141565,12,17,next_bound_exceeds_tolerance
43,3/100,geometry_balanced,xxyy,1033303,8077,0.843,0.028209096008,0.0027129671730964614,4,17,next_bound_exceeds_tolerance
44,1/1000,fixed_x,xxxx,296665,2318,0.93,0.0010328454,0.00023878137393422715,15,16,next_bound_exceeds_tolerance
44,1/100,fixed_x,xxxx,296665,2317,0.93,0.009456209665,0.0005448691217898499,12,16,next_bound_exceeds_tolerance
44,3/100,fixed_x,xxxx,296665,2315,0.93,0.028363680954,0.002111805523650686,5,16,next_bound_exceeds_tolerance
44,1/1000,fixed_y,yyyy,296665,2318,0.843,0.000810682414,0.00023878137393422715,16,16,next_bound_exceeds_tolerance
44,1/100,fixed_y,yyyy,296665,2322,0.843,0.007908786139,0.0033745962685716923,12,16,next_bound_exceeds_tolerance
44,3/100,fixed_y,yyyy,296665,2332,0.843,0.023698597756,0.011222587809865554,5,16,next_bound_exceeds_tolerance
44,1/1000,alternating_xy,xyxy,296665,2316,0.0,0.000579254127,0.0013283981216576594,-1,16,no_positive_lower_bound
44,1/100,alternating_xy,xyxy,296665,2296,0.0,0.005513996692,0.016973308220555,-1,20,no_positive_lower_bound
44,3/100,alternating_xy,xyxy,296665,2244,0.0,0.015869128436,0.05741679096829554,-1,20,no_positive_lower_bound
44,1/1000,random,xyxy,296665,2316,0.0,0.000579254127,0.0013283981216576594,-1,16,no_positive_lower_bound
44,1/100,random,xyxy,296665,2296,0.0,0.005513996692,0.016973308220555,-1,20,no_positive_lower_bound
44,3/100,random,xyxy,296665,2244,0.0,0.015869128436,0.05741679096829554,-1,20,no_positive_lower_bound
44,1/1000,geometry_balanced,xxyy,296665,2318,0.843,0.00102945327,0.00023878137393422715,15,16,next_bound_exceeds_tolerance
44,1/100,geometry_balanced,xxyy,296665,2316,0.843,0.009411970701,0.0013283981216576594,12,16,next_bound_exceeds_tolerance
44,3/100,geometry_balanced,xxyy,296665,2313,0.843,0.028227636515,0.003678255126854056,4,19,next_bound_exceeds_tolerance
45,1/1000,fixed_x,xxxx,230083,1798,0.93,0.001080401834,0.0003452400725909398,15,16,next_bound_exceeds_tolerance
45,1/100,fixed_x,xxxx,230083,1797,0.93,0.009511205417,0.00037917087662222475,12,16,next_bound_exceeds_tolerance
45,3/100,fixed_x,xxxx,230083,1797,0.93,0.028500372544,0.00037917087662222475,5,16,next_bound_exceeds_tolerance
45,1/1000,fixed_y,yyyy,230083,1798,0.843,0.001094396529,0.0003452400725909398,15,16,next_bound_exceeds_tolerance
45,1/100,fixed_y,yyyy,230083,1797,0.843,0.009515282938,0.00037917087662222475,12,16,next_bound_exceeds_tolerance
45,3/100,fixed_y,yyyy,230083,1797,0.843,0.028503028195,0.00037917087662222475,4,16,next_bound_exceeds_tolerance
45,1/1000,alternating_xy,xyxy,230083,1798,0.0,0.000932914465,0.0003452400725909398,-1,16,no_positive_lower_bound
45,1/100,alternating_xy,xyxy,230083,1803,0.0,0.009325006338,0.00396885443839935,-1,16,no_positive_lower_bound
45,3/100,alternating_xy,xyxy,230083,1814,0.0,0.027928908995,0.011949930750719958,-1,16,no_positive_lower_bound
45,1/1000,random,yyyx,230083,1797,0.429,0.000938378163,0.00037917087662222475,15,16,next_bound_exceeds_tolerance
45,1/100,random,yyyx,230083,1795,0.429,0.008824636127,0.0018276804535026336,9,16,next_bound_exceeds_tolerance
45,3/100,random,yyyx,230083,1789,0.429,0.026457236363,0.006170707062816941,-1,20,terminal_bound_exceeds_tolerance
45,1/1000,geometry_balanced,xxyy,230083,1798,0.843,0.000710120684,0.0003452400725909398,16,16,next_bound_exceeds_tolerance
45,1/100,geometry_balanced,xxyy,230083,1804,0.843,0.006960814552,0.004693888885767511,13,16,next_bound_exceeds_tolerance
45,3/100,geometry_balanced,xxyy,230083,1816,0.843,0.020789864869,0.013402379539168228,6,16,next_bound_exceeds_tolerance
46,1/1000,fixed_x,xxxx,305882,2390,0.93,0.000693939373,0.00023526697955996042,16,16,next_bound_exceeds_tolerance
46,1/100,fixed_x,xxxx,305882,2397,0.93,0.004752734521,0.005785736892500971,13,16,next_bound_exceeds_tolerance
46,3/100,fixed_x,xxxx,305882,2413,0.93,0.014058426922,0.01849485771870144,8,15,next_bound_exceeds_tolerance
46,1/1000,fixed_y,yyyy,305882,2389,0.843,0.000872404211,0.0005571681833342863,15,16,next_bound_exceeds_tolerance
46,1/100,fixed_y,yyyy,305882,2385,0.843,0.00817445388,0.0037256815854384774,12,19,next_bound_exceeds_tolerance
46,3/100,fixed_y,yyyy,305882,2377,0.843,0.024452642929,0.010056794530685996,5,20,next_bound_exceeds_tolerance
46,1/1000,alternating_xy,xyxy,305882,2392,0.0,0.000485418908,0.0018205046990173975,-1,16,no_positive_lower_bound
46,1/100,alternating_xy,xyxy,305882,2409,0.0,0.004463135967,0.015314681936983224,-1,16,no_positive_lower_bound
46,3/100,alternating_xy,xyxy,305882,2445,0.0,0.012877048878,0.04400468077523114,-1,11,no_positive_lower_bound
46,1/1000,random,xyyy,305882,2390,0.429,0.000972726356,0.00023526697955996042,15,16,next_bound_exceeds_tolerance
46,1/100,random,xyyy,305882,2390,0.429,0.009499860229,0.00023526697955996042,8,16,next_bound_exceeds_tolerance
46,3/100,random,xyyy,305882,2390,0.429,0.028498146246,0.00023526697955996042,-1,16,terminal_bound_exceeds_tolerance
46,1/1000,geometry_balanced,xxyy,305882,2390,0.843,0.000937340895,0.00023526697955996042,15,16,next_bound_exceeds_tolerance
46,1/100,geometry_balanced,xxyy,305882,2392,0.843,0.009328331605,0.0018205046990173975,12,16,next_bound_exceeds_tolerance
46,3/100,geometry_balanced,xxyy,305882,2396,0.843,0.027963354195,0.004992446573026966,4,16,next_bound_exceeds_tolerance
47,1/1000,fixed_x,xxxx,373544,2919,0.93,0.000293641526,0.0005891018752454285,16,19,next_bound_exceeds_tolerance
47,1/100,fixed_x,xxxx,373544,2926,0.93,0.002650445656,0.0065903493858942555,14,16,next_bound_exceeds_tolerance
47,3/100,fixed_x,xxxx,373544,2942,0.93,0.007839740214,0.02032853066574962,9,15,next_bound_exceeds_tolerance
47,1/1000,fixed_y,yyyy,373544,2918,0.843,0.000961660416,0.000267755383226604,15,19,next_bound_exceeds_tolerance
47,1/100,fixed_y,yyyy,373544,2917,0.843,0.009409462033,0.0011244960988105125,12,19,next_bound_exceeds_tolerance
47,3/100,fixed_y,yyyy,373544,2915,0.843,0.028228127216,0.0028376271182778464,4,19,next_bound_exceeds_tolerance
47,1/1000,alternating_xy,xyxy,373544,2919,0.0,0.000342181003,0.0005891018752454285,-1,19,no_positive_lower_bound
47,1/100,alternating_xy,xyxy,373544,2928,0.0,0.00213352001,0.008306029201781922,-1,16,no_positive_lower_bound
47,3/100,alternating_xy,xyxy,373544,2947,0.0,0.006338754231,0.024627618907862837,-1,15,no_positive_lower_bound
47,1/1000,random,yyxy,373544,2919,0.429,0.000969585038,0.0005891018752454285,15,19,next_bound_exceeds_tolerance
47,1/100,random,yyxy,373544,2921,0.429,0.009019998169,0.0023031652363675343,8,19,next_bound_exceeds_tolerance
47,3/100,random,yyxy,373544,2928,0.429,0.026995007296,0.008306029201781922,-1,16,terminal_bound_exceeds_tolerance
47,1/1000,geometry_balanced,xxyy,373544,2919,0.843,0.00089238654,0.0005891018752454285,15,19,next_bound_exceeds_tolerance
47,1/100,geometry_balanced,xxyy,373544,2922,0.843,0.008467717475,0.003160370946172688,12,19,next_bound_exceeds_tolerance
47,3/100,geometry_balanced,xxyy,373544,2931,0.843,0.025340914409,0.010880407714500856,5,15,next_bound_exceeds_tolerance
48,1/1000,fixed_x,xxxx,42158,329,0.93,0.001024909324,0.00022670933726672438,16,17,next_bound_exceeds_tolerance
48,1/100,fixed_x,xxxx,42158,329,0.93,0.009508471584,0.00022670933726672438,12,17,next_bound_exceeds_tolerance
48,3/100,fixed_x,xxxx,42158,329,0.93,0.028503335364,0.00022670933726672438,5,17,next_bound_exceeds_tolerance
48,1/1000,fixed_y,yyyy,42158,329,0.843,0.001032242064,0.00022670933726672438,15,17,next_bound_exceeds_tolerance
48,1/100,fixed_y,yyyy,42158,329,0.843,0.009508343952,0.00022670933726672438,12,17,next_bound_exceeds_tolerance
48,3/100,fixed_y,yyyy,42158,329,0.843,0.028502610139,0.00022670933726672438,4,17,next_bound_exceeds_tolerance
48,1/1000,alternating_xy,xyxy,42158,329,0.0,0.001023924241,0.00022670933726672438,-1,17,no_positive_lower_bound
48,1/100,alternating_xy,xyxy,42158,328,0.0,0.009436087582,0.000857539051963788,-1,17,no_positive_lower_bound
48,3/100,alternating_xy,xyxy,42158,327,0.0,0.028230608435,0.0014883486699104867,-1,17,no_positive_lower_bound
48,1/1000,random,xxyx,42158,329,0.429,0.000943151247,0.00022670933726672438,15,17,next_bound_exceeds_tolerance
48,1/100,random,xxyx,42158,327,0.429,0.009329245494,0.0014883486699104867,8,17,next_bound_exceeds_tolerance
48,3/100,random,xxyx,42158,323,0.429,0.027968408249,0.004011386139289627,-1,17,terminal_bound_exceeds_tolerance
48,1/1000,geometry_balanced,xxyy,42158,330,0.843,0.001065594338,0.00040414047241420166,15,17,next_bound_exceeds_tolerance
48,1/100,geometry_balanced,xxyy,42158,331,0.843,0.009331164442,0.001035010375300346,12,17,next_bound_exceeds_tolerance
48,3/100,geometry_balanced,xxyy,42158,334,0.843,0.027992064268,0.0029277406252164865,4,17,next_bound_exceeds_tolerance
49,1/1000,fixed_x,xxxx,662921,5178,0.93,0.000401570702,0.0009287391890733107,16,18,next_bound_exceeds_tolerance
49,1/100,fixed_x,xxxx,662921,5171,0.93,0.002522943104,0.007005982862276,14,18,next_bound_exceeds_tolerance
49,3/100,fixed_x,xxxx,662921,5155,0.93,0.007554024293,0.020917052637602074,9,20,next_bound_exceeds_tolerance
49,1/1000,fixed_y,yyyy,662921,5179,0.843,0.000949448401,6.100811816220541e-05,15,18,next_bound_exceeds_tolerance
49,1/100,fixed_y,yyyy,662921,5179,0.843,0.009496917773,6.100811816220541e-05,12,18,next_bound_exceeds_tolerance
49,3/100,fixed_y,yyyy,662921,5178,0.843,0.02847098859,0.0009287391890733107,4,18,next_bound_exceeds_tolerance
49,1/1000,alternating_xy,xyxy,662921,5179,0.0,0.000950105252,6.100811816220541e-05,-1,18,no_positive_lower_bound
49,1/100,alternating_xy,xyxy,662921,5179,0.0,0.009497512555,6.100811816220541e-05,-1,18,no_positive_lower_bound
49,3/100,alternating_xy,xyxy,662921,5178,0.0,0.028480048818,0.0009287391890733107,-1,18,no_positive_lower_bound
49,1/1000,random,xxyx,662921,5178,0.429,0.000329670114,0.0009287391890733107,15,18,next_bound_exceeds_tolerance
49,1/100,random,xxyx,662921,5170,0.429,0.002410908021,0.007874604558489342,11,18,next_bound_exceeds_tolerance
49,3/100,random,xxyx,662921,5153,0.429,0.007012452868,0.022657882623934596,1,20,next_bound_exceeds_tolerance
49,1/1000,geometry_balanced,xxyy,662921,5179,0.843,0.000920831114,6.100811816220541e-05,15,18,next_bound_exceeds_tolerance
49,1/100,geometry_balanced,xxyy,662921,5174,0.843,0.008369379669,0.0044007821020806736,12,18,next_bound_exceeds_tolerance
49,3/100,geometry_balanced,xxyy,662921,5165,0.843,0.025152659562,0.012219364181321392,5,18,next_bound_exceeds_tolerance
50,1/1000,fixed_x,xxxx,734130,5736,0.93,0.000788478826,0.0004878932330985603,16,18,next_bound_exceeds_tolerance
50,1/100,fixed_x,xxxx,734130,5740,0.93,0.007807947154,0.0036893367197271543,13,18,next_bound_exceeds_tolerance
50,3/100,fixed_x,xxxx,734130,5751,0.93,0.023346018286,0.012483073031319946,6,14,next_bound_exceeds_tolerance
50,1/1000,fixed_y,yyyy,734130,5735,0.843,0.000914891019,0.0003127761377498262,15,18,next_bound_exceeds_tolerance
50,1/100,fixed_y,yyyy,734130,5733,0.843,0.009041680243,0.0019144842320837703,12,18,next_bound_exceeds_tolerance
50,3/100,fixed_y,yyyy,734130,5727,0.843,0.027106789591,0.006722554583174063,5,18,next_bound_exceeds_tolerance
50,1/1000,alternating_xy,xyxy,734130,5734,0.0,0.00078759788,0.0011135686665498892,-1,18,no_positive_lower_bound
50,1/100,alternating_xy,xyxy,734130,5725,0.0,0.007676450839,0.008326223466218035,-1,18,no_positive_lower_bound
50,3/100,alternating_xy,xyxy,734130,5704,0.0,0.022983267382,0.025194004463451113,-1,20,no_positive_lower_bound
50,1/1000,random,yyyx,734130,5735,0.429,0.001123462219,0.0003127761377498262,15,18,next_bound_exceeds_tolerance
50,1/100,random,yyyx,734130,5736,0.429,0.009473687716,0.0004878932330985603,8,18,next_bound_exceeds_tolerance
50,3/100,random,yyyx,734130,5737,0.429,0.028419003212,0.001288439324982037,-1,18,terminal_bound_exceeds_tolerance
50,1/1000,geometry_balanced,xxyy,734130,5735,0.843,0.001008732681,0.0003127761377498262,15,18,next_bound_exceeds_tolerance
50,1/100,geometry_balanced,xxyy,734130,5735,0.843,0.00947702173,0.0003127761377498262,12,18,next_bound_exceeds_tolerance
50,3/100,geometry_balanced,xxyy,734130,5733,0.843,0.028418145396,0.0019144842320837703,4,18,next_bound_exceeds_tolerance
51,1/1000,fixed_x,xxxx,822175,6423,0.93,0.000777692306,0.00017472648053629326,16,18,next_bound_exceeds_tolerance
51,1/100,fixed_x,xxxx,822175,6417,0.93,0.006343420112,0.004505356238228413,13,18,next_bound_exceeds_tolerance
51,3/100,fixed_x,xxxx,822175,6403,0.93,0.018983665127,0.014624483170089894,7,20,next_bound_exceeds_tolerance
51,1/1000,fixed_y,yyyy,822175,6423,0.843,0.000987810301,0.00017472648053629326,15,18,next_bound_exceeds_tolerance
51,1/100,fixed_y,yyyy,822175,6423,0.843,0.009502990526,0.00017472648053629326,12,18,next_bound_exceeds_tolerance
51,3/100,fixed_y,yyyy,822175,6423,0.843,0.028500356051,0.00017472648053629326,4,18,next_bound_exceeds_tolerance
51,1/1000,alternating_xy,xyxy,822175,6422,0.0,0.000795043381,0.000896241553980942,-1,18,no_positive_lower_bound
51,1/100,alternating_xy,xyxy,822175,6410,0.0,0.00796153111,0.009562418136110641,-1,18,no_positive_lower_bound
51,3/100,alternating_xy,xyxy,822175,6382,0.0,0.024046068452,0.029840526293412654,-1,20,no_positive_lower_bound
51,1/1000,random,xxxx,822175,6423,0.93,0.000777692306,0.00017472648053629326,16,18,next_bound_exceeds_tolerance
51,1/100,random,xxxx,822175,6417,0.93,0.006343420112,0.004505356238228413,13,18,next_bound_exceeds_tolerance
51,3/100,random,xxxx,822175,6403,0.93,0.018983665127,0.014624483170089894,7,20,next_bound_exceeds_tolerance
51,1/1000,geometry_balanced,xxyy,822175,6423,0.843,0.000988542978,0.00017472648053629326,15,18,next_bound_exceeds_tolerance
51,1/100,geometry_balanced,xxyy,822175,6423,0.843,0.009497126087,0.00017472648053629326,12,18,next_bound_exceeds_tolerance
51,3/100,geometry_balanced,xxyy,822175,6423,0.843,0.028494000088,0.00017472648053629326,4,18,next_bound_exceeds_tolerance
52,1/1000,fixed_x,xxxx,513641,4013,0.93,0.00096894969,0.0001683605500619718,16,19,next_bound_exceeds_tolerance
52,1/100,fixed_x,xxxx,513641,4013,0.93,0.009502421026,0.0001683605500619718,12,19,next_bound_exceeds_tolerance
52,3/100,fixed_x,xxxx,513641,4013,0.93,0.028501182988,0.0001683605500619718,5,19,next_bound_exceeds_tolerance
52,1/1000,fixed_y,yyyy,513641,4013,0.843,0.000970389957,0.0001683605500619718,15,19,next_bound_exceeds_tolerance
52,1/100,fixed_y,yyyy,513641,4013,0.843,0.009500541452,0.0001683605500619718,12,19,next_bound_exceeds_tolerance
52,3/100,fixed_y,yyyy,513641,4013,0.843,0.028499054984,0.0001683605500619718,4,19,next_bound_exceeds_tolerance
52,1/1000,alternating_xy,xyxy,513641,4013,0.0,0.000965972803,0.0001683605500619718,-1,19,no_positive_lower_bound
52,1/100,alternating_xy,xyxy,513641,4013,0.0,0.009480119146,0.0001683605500619718,-1,19,no_positive_lower_bound
52,3/100,alternating_xy,xyxy,513641,4014,0.0,0.028400475867,0.0011053301895265213,-1,19,no_positive_lower_bound
52,1/1000,random,yyyx,513641,4012,0.429,0.00073875168,0.0007685978435970318,15,19,next_bound_exceeds_tolerance
52,1/100,random,yyyx,513641,4004,0.429,0.007395693646,0.008263819217769293,9,19,next_bound_exceeds_tolerance
52,3/100,random,yyyx,513641,3987,0.429,0.022357772397,0.02418790566008656,-1,19,terminal_bound_exceeds_tolerance
52,1/1000,geometry_balanced,xxyy,513641,4013,0.843,0.000979780531,0.0001683605500619718,15,19,next_bound_exceeds_tolerance
52,1/100,geometry_balanced,xxyy,513641,4013,0.843,0.009507517932,0.0001683605500619718,12,19,next_bound_exceeds_tolerance
52,3/100,geometry_balanced,xxyy,513641,4012,0.843,0.02849449877,0.0007685978435970318,4,19,next_bound_exceeds_tolerance
53,1/1000,fixed_x,xxxx,348835,2725,0.93,0.001065160213,0.00022797693586348712,15,19,next_bound_exceeds_tolerance
53,1/100,fixed_x,xxxx,348835,2727,0.93,0.009230024333,0.0014397218590536025,12,16,next_bound_exceeds_tolerance
53,3/100,fixed_x,xxxx,348835,2731,0.93,0.027669636572,0.0047765776904741455,6,16,next_bound_exceeds_tolerance
53,1/1000,fixed_y,yyyy,348835,2725,0.843,0.000826806369,0.00022797693586348712,16,19,next_bound_exceeds_tolerance
53,1/100,fixed_y,yyyy,348835,2720,0.843,0.007968214611,0.004395086872727039,12,19,next_bound_exceeds_tolerance
53,3/100,fixed_y,yyyy,348835,2711,0.843,0.023857900801,0.011888137053764571,5,19,next_bound_exceeds_tolerance
53,1/1000,alternating_xy,xyxy,348835,2726,0.0,0.000756470217,0.0006058115655515797,-1,19,no_positive_lower_bound
53,1/100,alternating_xy,xyxy,348835,2733,0.0,0.007578530697,0.006445732109763038,-1,16,no_positive_lower_bound
53,3/100,alternating_xy,xyxy,348835,2747,0.0,0.022770846904,0.018143251361660676,-1,15,no_positive_lower_bound
53,1/1000,random,xxyy,348835,2725,0.843,0.001013227681,0.00022797693586348712,15,19,next_bound_exceeds_tolerance
53,1/100,random,xxyy,348835,2726,0.843,0.00945557665,0.0006058115655515797,12,19,next_bound_exceeds_tolerance
53,3/100,random,xxyy,348835,2728,0.843,0.028359349322,0.0022737537816420426,4,16,next_bound_exceeds_tolerance
53,1/1000,geometry_balanced,xxyy,348835,2725,0.843,0.001013227681,0.00022797693586348712,15,19,next_bound_exceeds_tolerance
53,1/100,geometry_balanced,xxyy,348835,2726,0.843,0.00945557665,0.0006058115655515797,12,19,next_bound_exceeds_tolerance
53,3/100,geometry_balanced,xxyy,348835,2728,0.843,0.028359349322,0.0022737537816420426,4,16,next_bound_exceeds_tolerance
54,1/1000,fixed_x,xxxx,534414,4175,0.93,0.000957561026,0.00010248519921537841,16,19,next_bound_exceeds_tolerance
54,1/100,fixed_x,xxxx,534414,4175,0.93,0.009501393893,0.00010248519921537841,12,19,next_bound_exceeds_tolerance
54,3/100,fixed_x,xxxx,534414,4175,0.93,0.028500934934,0.00010248519921537841,5,19,next_bound_exceeds_tolerance
54,1/1000,fixed_y,yyyy,534414,4175,0.843,0.000957284099,0.00010248519921537841,15,19,next_bound_exceeds_tolerance
54,1/100,fixed_y,yyyy,534414,4175,0.843,0.009499882474,0.00010248519921537841,12,19,next_bound_exceeds_tolerance
54,3/100,fixed_y,yyyy,534414,4175,0.843,0.02849933213,0.00010248519921537841,4,19,next_bound_exceeds_tolerance
54,1/1000,alternating_xy,xyxy,534414,4175,0.0,0.000946376178,0.00010248519921537841,-1,19,no_positive_lower_bound
54,1/100,alternating_xy,xyxy,534414,4174,0.0,0.009465511509,0.001039498623966704,-1,19,no_positive_lower_bound
54,3/100,alternating_xy,xyxy,534414,8132,0.0,0.026148571318,1.99687583951379,-1,-1,no_positive_lower_bound
54,1/1000,random,yyxy,534414,4175,0.429,0.00091296883,0.00010248519921537841,15,19,next_bound_exceeds_tolerance
54,1/100,random,yyxy,534414,4173,0.429,0.008996239264,0.001976522425693793,8,19,next_bound_exceeds_tolerance
54,3/100,random,yyxy,534414,4168,0.429,0.026984536169,0.00666178514387276,-1,19,terminal_bound_exceeds_tolerance
54,1/1000,geometry_balanced,xxyy,534414,4175,0.843,0.000951782858,0.00010248519921537841,15,19,next_bound_exceeds_tolerance
54,1/100,geometry_balanced,xxyy,534414,4175,0.843,0.009493805177,0.00010248519921537841,12,19,next_bound_exceeds_tolerance
54,3/100,geometry_balanced,xxyy,534414,4174,0.843,0.028458879308,0.001039498623966704,4,19,next_bound_exceeds_tolerance
55,1/1000,fixed_x,xxxx,276477,2160,0.93,0.000950384272,1.7924874345797325e-05,16,16,next_bound_exceeds_tolerance
55,1/100,fixed_x,xxxx,276477,2160,0.93,0.00950009967,1.7924874345797325e-05,12,16,next_bound_exceeds_tolerance
55,3/100,fixed_x,xxxx,276477,2160,0.93,0.028500078583,1.7924874345797325e-05,5,16,next_bound_exceeds_tolerance
55,1/1000,fixed_y,yyyy,276477,2160,0.843,0.000950599018,1.7924874345797325e-05,15,16,next_bound_exceeds_tolerance
55,1/100,fixed_y,yyyy,276477,2160,0.843,0.009500258055,1.7924874345797325e-05,12,16,next_bound_exceeds_tolerance
55,3/100,fixed_y,yyyy,276477,2160,0.843,0.028500232787,1.7924874345797325e-05,4,16,next_bound_exceeds_tolerance
55,1/1000,alternating_xy,xyxy,276477,2163,0.0,0.00068981396,0.0023128423202546248,-1,16,no_positive_lower_bound
55,1/100,alternating_xy,xyxy,276477,2186,0.0,0.006961944672,0.019942165376986173,-1,16,no_positive_lower_bound
55,3/100,alternating_xy,xyxy,276477,2228,0.0,0.021468361403,0.052291720608757905,-1,8,no_positive_lower_bound
55,1/1000,random,yxyx,276477,2160,0.0,0.000954810643,1.7924874345797325e-05,-1,16,no_positive_lower_bound
55,1/100,random,yxyx,276477,2159,0.0,0.009445169109,0.0007468122671821863,-1,16,no_positive_lower_bound
55,3/100,random,yxyx,276477,6051,0.0,0.016951815175,1.9852133501087084,-1,-1,no_positive_lower_bound
55,1/1000,geometry_balanced,xxyy,276477,2161,0.843,0.000626981367,0.0007827797417542189,16,16,next_bound_exceeds_tolerance
55,1/100,geometry_balanced,xxyy,276477,2168,0.843,0.00583096029,0.006140053108017649,13,16,next_bound_exceeds_tolerance
55,3/100,geometry_balanced,xxyy,276477,2184,0.843,0.017444531958,0.01840674003255585,6,16,next_bound_exceeds_tolerance
56,1/1000,fixed_x,xxxx,552412,4316,0.93,0.000970647631,0.00026273277362812657,16,19,next_bound_exceeds_tolerance
56,1/100,fixed_x,xxxx,552412,4316,0.93,0.009479038363,0.00026273277362812657,12,19,next_bound_exceeds_tolerance
56,3/100,fixed_x,xxxx,552412,4318,0.93,0.02839324995,0.0021309866112491195,5,18,next_bound_exceeds_tolerance
56,1/1000,fixed_y,yyyy,552412,4315,0.843,0.000840954539,0.0006714388081816618,15,19,next_bound_exceeds_tolerance
56,1/100,fixed_y,yyyy,552412,4311,0.843,0.007900801909,0.0044084150652948595,12,19,next_bound_exceeds_tolerance
56,3/100,fixed_y,yyyy,552412,4302,0.843,0.023702493554,0.012818216112296174,5,19,next_bound_exceeds_tolerance
56,1/1000,alternating_xy,xyxy,552412,4315,0.0,0.000988627879,0.0006714388081816618,-1,19,no_positive_lower_bound
56,1/100,alternating_xy,xyxy,552412,4312,0.0,0.008031475977,0.003474128182358721,-1,19,no_positive_lower_bound
56,3/100,alternating_xy,xyxy,552412,4306,0.0,0.024054082548,0.009080262564098883,-1,19,no_positive_lower_bound
56,1/1000,random,yyyy,552412,4315,0.843,0.000840954539,0.0006714388081816618,15,19,next_bound_exceeds_tolerance
56,1/100,random,yyyy,552412,4311,0.843,0.007900801909,0.0044084150652948595,12,19,next_bound_exceeds_tolerance
56,3/100,random,yyyy,552412,4302,0.843,0.023702493554,0.012818216112296174,5,19,next_bound_exceeds_tolerance
56,1/1000,geometry_balanced,xxyy,552412,4316,0.843,0.001018950556,0.00026273277362812657,15,19,next_bound_exceeds_tolerance
56,1/100,geometry_balanced,xxyy,552412,4315,0.843,0.009492916074,0.0006714388081816618,12,19,next_bound_exceeds_tolerance
56,3/100,geometry_balanced,xxyy,552412,4314,0.843,0.028465852847,0.0016056397183505655,4,19,next_bound_exceeds_tolerance
57,1/1000,fixed_x,xxxx,284206,2220,0.93,0.00097531985,0.0002774124236713625,16,16,next_bound_exceeds_tolerance
57,1/100,fixed_x,xxxx,284206,2219,0.93,0.009421202624,0.001049261500208676,12,16,next_bound_exceeds_tolerance
57,3/100,fixed_x,xxxx,284206,2217,0.93,0.028261227214,0.0025926011897283345,5,16,next_bound_exceeds_tolerance
57,1/1000,fixed_y,yyyy,284206,2221,0.843,0.000567230723,0.0004945560205990019,16,16,next_bound_exceeds_tolerance
57,1/100,fixed_y,yyyy,284206,2227,0.843,0.005666892782,0.005128868339696782,13,16,next_bound_exceeds_tolerance
57,3/100,fixed_y,yyyy,284206,2240,0.843,0.017026450154,0.01518451520172399,7,16,next_bound_exceeds_tolerance
57,1/1000,alternating_xy,xyxy,284206,2221,0.0,0.000940937591,0.0004945560205990019,-1,16,no_positive_lower_bound
57,1/100,alternating_xy,xyxy,284206,2225,0.0,0.009407750393,0.0035836216663972177,-1,16,no_positive_lower_bound
57,3/100,alternating_xy,xyxy,284206,2232,0.0,0.02826343968,0.008994061228929736,-1,16,no_positive_lower_bound
57,1/1000,random,xxxy,284206,2221,0.429,0.000882545479,0.0004945560205990019,15,16,next_bound_exceeds_tolerance
57,1/100,random,xxxy,284206,2225,0.429,0.008791354973,0.0035836216663972177,9,16,next_bound_exceeds_tolerance
57,3/100,random,xxxy,284206,2235,0.429,0.026442504478,0.011314596970933921,-1,16,terminal_bound_exceeds_tolerance
57,1/1000,geometry_balanced,xxyy,284206,2221,0.843,0.000719072326,0.0004945560205990019,16,16,next_bound_exceeds_tolerance
57,1/100,geometry_balanced,xxyy,284206,2227,0.843,0.007210604075,0.005128868339696782,12,16,next_bound_exceeds_tolerance
57,3/100,geometry_balanced,xxyy,284206,2240,0.843,0.02176341592,0.01518451520172399,6,16,next_bound_exceeds_tolerance
58,1/1000,fixed_x,xxxx,775531,6058,0.93,0.00068158384,0.0006367302286765133,16,18,next_bound_exceeds_tolerance
58,1/100,fixed_x,xxxx,775531,6052,0.93,0.006561129388,0.005209300094425465,13,18,next_bound_exceeds_tolerance
58,3/100,fixed_x,xxxx,775531,6039,0.93,0.019637102004,0.015130885248567174,7,18,next_bound_exceeds_tolerance
58,1/1000,fixed_y,yyyy,775531,6059,0.843,0.000985244194,0.00012495615429001532,15,18,next_bound_exceeds_tolerance
58,1/100,fixed_y,yyyy,775531,6058,0.843,0.009460409192,0.0006367302286765133,12,18,next_bound_exceeds_tolerance
58,3/100,fixed_y,yyyy,775531,6057,0.843,0.028385078562,0.0013985334876217557,4,18,next_bound_exceeds_tolerance
58,1/1000,alternating_xy,xyxy,775531,6059,0.0,0.000946148618,0.00012495615429001532,-1,18,no_positive_lower_bound
58,1/100,alternating_xy,xyxy,775531,6063,0.0,0.009436234387,0.003170531319391444,-1,18,no_positive_lower_bound
58,3/100,alternating_xy,xyxy,775531,6072,0.0,0.028321236118,0.010016207022670209,-1,14,no_positive_lower_bound
58,1/1000,random,xyyy,775531,6058,0.429,0.000956664457,0.0006367302286765133,15,18,next_bound_exceeds_tolerance
58,1/100,random,xyyy,775531,6055,0.429,0.008654559756,0.0029224903107704855,9,18,next_bound_exceeds_tolerance
58,3/100,random,xyyy,775531,6047,0.429,0.025996395645,0.00902297643843855,-1,18,terminal_bound_exceeds_tolerance
58,1/1000,geometry_balanced,xxyy,775531,6058,0.843,0.000720223939,0.0006367302286765133,16,18,next_bound_exceeds_tolerance
58,1/100,geometry_balanced,xxyy,775531,6053,0.843,0.006563172932,0.004446913668213479,13,18,next_bound_exceeds_tolerance
58,3/100,geometry_balanced,xxyy,775531,6041,0.843,0.019765216686,0.01360321448107932,6,18,next_bound_exceeds_tolerance
59,1/1000,fixed_x,xxxx,831200,6494,0.93,0.001053580893,0.0001785748498892368,15,18,next_bound_exceeds_tolerance
59,1/100,fixed_x,xxxx,831200,6491,0.93,0.009161710225,0.0019647331962209334,12,18,next_bound_exceeds_tolerance
59,3/100,fixed_x,xxxx,831200,6487,0.93,0.027473875984,0.004823866908511329,6,18,next_bound_exceeds_tolerance
59,1/1000,fixed_y,yyyy,831200,6494,0.843,0.000749778398,0.0001785748498892368,16,18,next_bound_exceeds_tolerance
59,1/100,fixed_y,yyyy,831200,6500,0.843,0.005895899029,0.004462505919102993,13,18,next_bound_exceeds_tolerance
59,3/100,fixed_y,yyyy,831200,6514,0.843,0.017683101045,0.014444377794901878,6,14,next_bound_exceeds_tolerance
59,1/1000,alternating_xy,xyxy,831200,6493,0.0,0.000950999123,0.0005357618191736417,-1,18,no_positive_lower_bound
59,1/100,alternating_xy,xyxy,831200,6490,0.0,0.009355747607,0.0026793678188285763,-1,18,no_positive_lower_bound
59,3/100,alternating_xy,xyxy,831200,6483,0.0,0.028087847705,0.007684586268583124,-1,18,no_positive_lower_bound
59,1/1000,random,xxyx,831200,6494,0.429,0.000934890382,0.0001785748498892368,15,18,next_bound_exceeds_tolerance
59,1/100,random,xxyx,831200,6495,0.429,0.009272049183,0.0008928121159049989,8,18,next_bound_exceeds_tolerance
59,3/100,random,xxyx,831200,6498,0.429,0.027797033589,0.0030349270719484257,-1,18,terminal_bound_exceeds_tolerance
59,1/1000,geometry_balanced,xxyy,831200,6494,0.843,0.00096548682,0.0001785748498892368,15,18,next_bound_exceeds_tolerance
59,1/100,geometry_balanced,xxyy,831200,6495,0.843,0.009453189337,0.0008928121159049989,12,18,next_bound_exceeds_tolerance
59,3/100,geometry_balanced,xxyy,831200,6496,0.843,0.02832571702,0.0016069499364478137,4,18,next_bound_exceeds_tolerance
60,1/1000,fixed_x,xxxx,139489,1089,0.93,0.000824186414,0.0005029236070745542,16,20,next_bound_exceeds_tolerance
60,1/100,fixed_x,xxxx,139489,1085,0.93,0.00764693601,0.00315690228841271,13,20,next_bound_exceeds_tolerance
60,3/100,fixed_x,xxxx,139489,1075,0.93,0.02289740345,0.009787221488608085,6,20,next_bound_exceeds_tolerance
60,1/1000,fixed_y,yyyy,139489,1089,0.843,0.000848776554,0.0005029236070745542,15,20,next_bound_exceeds_tolerance
60,1/100,fixed_y,yyyy,139489,1085,0.843,0.008027937886,0.00315690228841271,12,20,next_bound_exceeds_tolerance
60,3/100,fixed_y,yyyy,139489,1075,0.843,0.024137407718,0.009787221488608085,5,20,next_bound_exceeds_tolerance
60,1/1000,alternating_xy,xyxy,139489,1089,0.0,0.000865939995,0.0005029236070745542,-1,20,no_positive_lower_bound
60,1/100,alternating_xy,xyxy,139489,1085,0.0,0.008118074186,0.00315690228841271,-1,20,no_positive_lower_bound
60,3/100,alternating_xy,xyxy,139489,1076,0.0,0.024374166728,0.009124487319108972,-1,20,no_positive_lower_bound
60,1/1000,random,xyyx,139489,1090,0.843,0.001021651117,0.00016073615710796976,15,20,next_bound_exceeds_tolerance
60,1/100,random,xyyx,139489,1088,0.843,0.009412644938,0.0011665173478128575,12,20,next_bound_exceeds_tolerance
60,3/100,random,xyyx,139489,1086,0.843,0.028195871793,0.0024935067025258404,4,20,next_bound_exceeds_tolerance
60,1/1000,geometry_balanced,xxyy,139489,1089,0.843,0.000141650051,0.0005029236070745542,16,20,next_bound_exceeds_tolerance
60,1/100,geometry_balanced,xxyy,139489,1082,0.843,0.001433440764,0.005146692512736772,14,20,next_bound_exceeds_tolerance
60,3/100,geometry_balanced,xxyy,139489,1067,0.843,0.004229659508,0.015086709929540339,9,20,next_bound_exceeds_tolerance
61,1/1000,fixed_x,xxxx,361216,2822,0.93,0.000950000002,0.0,16,19,next_bound_exceeds_tolerance
61,1/100,fixed_x,xxxx,361216,2823,0.93,0.009371782008,0.000845513565250821,12,19,next_bound_exceeds_tolerance
61,3/100,fixed_x,xxxx,361216,2826,0.93,0.028081538664,0.0033827706416915933,5,16,next_bound_exceeds_tolerance
61,1/1000,fixed_y,yyyy,361216,2823,0.843,0.000268959722,0.000845513565250821,16,19,next_bound_exceeds_tolerance
61,1/100,fixed_y,yyyy,361216,2831,0.843,0.002284266642,0.007613909572953408,13,16,next_bound_exceeds_tolerance
61,3/100,fixed_y,yyyy,361216,2848,0.843,0.006567766684,0.022021725310712354,9,15,next_bound_exceeds_tolerance
61,1/1000,alternating_xy,xyxy,361216,2822,0.0,0.000950000003,0.0,-1,19,no_positive_lower_bound
61,1/100,alternating_xy,xyxy,361216,2821,0.0,0.009499508904,0.0008453938694996715,-1,19,no_positive_lower_bound
61,3/100,alternating_xy,xyxy,361216,2820,0.0,0.028472433829,0.001690667864223825,-1,19,no_positive_lower_bound
61,1/1000,random,xxyy,361216,2822,0.843,0.000950000002,0.0,15,19,next_bound_exceeds_tolerance
61,1/100,random,xxyy,361216,2826,0.843,0.008666830069,0.0033827706416915933,12,16,next_bound_exceeds_tolerance
61,3/100,random,xxyy,361216,2833,0.843,0.026013584301,0.009307192928871598,5,16,next_bound_exceeds_tolerance
61,1/1000,geometry_balanced,xxyy,361216,2822,0.843,0.000950000002,0.0,15,19,next_bound_exceeds_tolerance
61,1/100,geometry_balanced,xxyy,361216,2826,0.843,0.008666830069,0.0033827706416915933,12,16,next_bound_exceeds_tolerance
61,3/100,geometry_balanced,xxyy,361216,2833,0.843,0.026013584301,0.009307192928871598,5,16,next_bound_exceeds_tolerance
62,1/1000,fixed_x,xxxx,605991,4734,0.93,0.000921224232,0.0002775769275797018,16,18,next_bound_exceeds_tolerance
62,1/100,fixed_x,xxxx,605991,4732,0.93,0.009165532332,0.0020998014813756274,12,18,next_bound_exceeds_tolerance
62,3/100,fixed_x,xxxx,605991,4727,0.93,0.027488889826,0.006656725909252496,6,18,next_bound_exceeds_tolerance
62,1/1000,fixed_y,yyyy,605991,4733,0.843,0.000614171215,0.001188649970957216,16,18,next_bound_exceeds_tolerance
62,1/100,fixed_y,yyyy,605991,4726,0.843,0.003413280027,0.007568342141237188,13,19,next_bound_exceeds_tolerance
62,3/100,fixed_y,yyyy,605991,4710,0.843,0.010428750222,0.022164399378130625,8,20,next_bound_exceeds_tolerance
62,1/1000,alternating_xy,xyxy,605991,4734,0.0,0.000544214854,0.0002775769275797018,-1,18,no_positive_lower_bound
62,1/100,alternating_xy,xyxy,605991,4727,0.0,0.001545509136,0.006656725909252496,-1,18,no_positive_lower_bound
62,3/100,alternating_xy,xyxy,605991,4714,0.0,0.004340907451,0.018513615856623623,-1,19,no_positive_lower_bound
62,1/1000,random,yyxx,605991,4734,0.843,0.000812595664,0.0002775769275797018,16,18,next_bound_exceeds_tolerance
62,1/100,random,yyxx,605991,4730,0.843,0.007973367577,0.003922338746236798,12,18,next_bound_exceeds_tolerance
62,3/100,random,yyxx,605991,4721,0.843,0.02389128305,0.012127564060407554,5,19,next_bound_exceeds_tolerance
62,1/1000,geometry_balanced,xxyy,605991,4734,0.843,0.000785667476,0.0002775769275797018,16,18,next_bound_exceeds_tolerance
62,1/100,geometry_balanced,xxyy,605991,4728,0.843,0.007185917073,0.005745186405978592,12,18,next_bound_exceeds_tolerance
62,3/100,geometry_balanced,xxyy,605991,4716,0.843,0.021548391936,0.01668866055149704,6,19,next_bound_exceeds_tolerance
63,1/1000,fixed_x,xxxx,537771,4201,0.93,0.000985813776,0.0003146661723640441,16,19,next_bound_exceeds_tolerance
63,1/100,fixed_x,xxxx,537771,4201,0.93,0.009477858579,0.0003146661723640441,12,19,next_bound_exceeds_tolerance
63,3/100,fixed_x,xxxx,537771,4199,0.93,0.028407719899,0.0021880602763333003,5,19,next_bound_exceeds_tolerance
63,1/1000,fixed_y,yyyy,537771,4202,0.843,0.000560285549,0.0006220097648932639,16,19,next_bound_exceeds_tolerance
63,1/100,fixed_y,yyyy,537771,4208,0.843,0.005604196995,0.0062417483325941875,13,15,next_bound_exceeds_tolerance
63,3/100,fixed_y,yyyy,537771,4221,0.843,0.016831382047,0.018415703842617672,7,15,next_bound_exceeds_tolerance
63,1/1000,alternating_xy,xyxy,537771,4202,0.0,0.000990340804,0.0006220097648932639,-1,19,no_positive_lower_bound
63,1/100,alternating_xy,xyxy,537771,4204,0.0,0.008278199979,0.0024953177073966724,-1,19,no_positive_lower_bound
63,3/100,alternating_xy,xyxy,537771,4211,0.0,0.024783851507,0.00905139847920344,-1,15,no_positive_lower_bound
63,1/1000,random,xxxy,537771,4202,0.429,0.001107663446,0.0006220097648932639,15,19,next_bound_exceeds_tolerance
63,1/100,random,xxxy,537771,4203,0.429,0.009065527836,0.001558671171637471,8,19,next_bound_exceeds_tolerance
63,3/100,random,xxxy,537771,4208,0.429,0.027158012411,0.0062417483325941875,-1,15,terminal_bound_exceeds_tolerance
63,1/1000,geometry_balanced,xxyy,537771,4202,0.843,0.000663668943,0.0006220097648932639,16,19,next_bound_exceeds_tolerance
63,1/100,geometry_balanced,xxyy,537771,4207,0.843,0.006577957908,0.005305164684666987,13,15,next_bound_exceeds_tolerance
63,3/100,geometry_balanced,xxyy,537771,4219,0.843,0.019799116012,0.01654299983374945,6,15,next_bound_exceeds_tolerance
64,1/1000,fixed_x,xxxx,637705,4982,0.93,0.000952892753,6.248557835094249e-05,16,18,next_bound_exceeds_tolerance
64,1/100,fixed_x,xxxx,637705,4982,0.93,0.009499830725,6.248557835094249e-05,12,18,next_bound_exceeds_tolerance
64,3/100,fixed_x,xxxx,637705,4982,0.93,0.028499603581,6.248557835094249e-05,5,18,next_bound_exceeds_tolerance
64,1/1000,fixed_y,yyyy,637705,4982,0.843,0.000952380138,6.248557835094249e-05,15,18,next_bound_exceeds_tolerance
64,1/100,fixed_y,yyyy,637705,4982,0.843,0.009499833471,6.248557835094249e-05,12,18,next_bound_exceeds_tolerance
64,3/100,fixed_y,yyyy,637705,4982,0.843,0.028499644608,6.248557835094249e-05,4,18,next_bound_exceeds_tolerance
64,1/1000,alternating_xy,xyxy,637705,4982,0.0,0.00096578672,6.248557835094249e-05,-1,18,no_positive_lower_bound
64,1/100,alternating_xy,xyxy,637705,4983,0.0,0.00940491071,0.0008261515584886768,-1,18,no_positive_lower_bound
64,3/100,alternating_xy,xyxy,637705,4985,0.0,0.02821110853,0.002603124075065617,-1,18,no_positive_lower_bound
64,1/1000,random,yxxx,637705,4982,0.429,0.000952007564,6.248557835094249e-05,15,18,next_bound_exceeds_tolerance
64,1/100,random,yxxx,637705,4982,0.429,0.009498882995,6.248557835094249e-05,8,18,next_bound_exceeds_tolerance
64,3/100,random,yxxx,637705,4982,0.429,0.028498651426,6.248557835094249e-05,-1,18,terminal_bound_exceeds_tolerance
64,1/1000,geometry_balanced,xxyy,637705,4983,0.843,0.000924210566,0.0008261515584886768,15,18,next_bound_exceeds_tolerance
64,1/100,geometry_balanced,xxyy,637705,4987,0.843,0.00829217115,0.0043796925988288824,12,18,next_bound_exceeds_tolerance
64,3/100,geometry_balanced,xxyy,637705,4997,0.843,0.02483546864,0.013256406272150882,5,15,next_bound_exceeds_tolerance
65,1/1000,fixed_x,xxxx,276427,2160,0.93,0.001029329602,0.00031666325823506464,15,16,next_bound_exceeds_tolerance
65,1/100,fixed_x,xxxx,276427,2160,0.93,0.009493789671,0.00031666325823506464,12,16,next_bound_exceeds_tolerance
65,3/100,fixed_x,xxxx,276427,2161,0.93,0.028483166848,0.0010815180942418117,5,16,next_bound_exceeds_tolerance
65,1/1000,fixed_y,yyyy,276427,2159,0.843,0.000802944106,0.0004480738955767031,16,16,next_bound_exceeds_tolerance
65,1/100,fixed_y,yyyy,276427,2155,0.843,0.007900487433,0.0035058440252066893,12,20,next_bound_exceeds_tolerance
65,3/100,fixed_y,yyyy,276427,2146,0.843,0.0237029865,0.010378910133226277,5,20,next_bound_exceeds_tolerance
65,1/1000,alternating_xy,xyxy,276427,2163,0.0,0.000470754241,0.0026115804788017943,-1,16,no_positive_lower_bound
65,1/100,alternating_xy,xyxy,276427,2193,0.0,0.004651064127,0.025618501964296346,-1,12,no_positive_lower_bound
65,3/100,alternating_xy,xyxy,276427,2251,0.0,0.014107030853,0.0703894172200252,-1,4,no_positive_lower_bound
65,1/1000,random,yyyy,276427,2159,0.843,0.000802944106,0.0004480738955767031,16,16,next_bound_exceeds_tolerance
65,1/100,random,yyyy,276427,2155,0.843,0.007900487433,0.0035058440252066893,12,20,next_bound_exceeds_tolerance
65,3/100,random,yyyy,276427,2146,0.843,0.0237029865,0.010378910133226277,5,20,next_bound_exceeds_tolerance
65,1/1000,geometry_balanced,xxyy,276427,2160,0.843,0.000979012472,0.00031666325823506464,15,16,next_bound_exceeds_tolerance
65,1/100,geometry_balanced,xxyy,276427,2161,0.843,0.009414448225,0.0010815180942418117,12,16,next_bound_exceeds_tolerance
65,3/100,geometry_balanced,xxyy,276427,2164,0.843,0.028244779875,0.0033767878599284696,4,16,next_bound_exceeds_tolerance
66,1/1000,fixed_x,xxxx,156717,1225,0.93,0.000830495396,0.0004364734689613932,16,16,next_bound_exceeds_tolerance
66,1/100,fixed_x,xxxx,156717,1229,0.93,0.00799805614,0.003129622692612505,13,16,next_bound_exceeds_tolerance
66,3/100,fixed_x,xxxx,156717,1238,0.93,0.024024007065,0.00919352242260232,6,16,next_bound_exceeds_tolerance
66,1/1000,fixed_y,yyyy,156717,1225,0.843,0.000755244346,0.0004364734689613932,16,16,next_bound_exceeds_tolerance
66,1/100,fixed_y,yyyy,156717,1230,0.843,0.007482950569,0.003803094482823632,12,16,next_bound_exceeds_tolerance
66,3/100,fixed_y,yyyy,156717,1241,0.843,0.022383892797,0.011216147874789579,6,16,next_bound_exceeds_tolerance
66,1/1000,alternating_xy,xyxy,156717,1225,0.0,0.000792899905,0.0004364734689613932,-1,16,no_positive_lower_bound
66,1/100,alternating_xy,xyxy,156717,1230,0.0,0.0078873445,0.003803094482823632,-1,16,no_positive_lower_bound
66,3/100,alternating_xy,xyxy,156717,1242,0.0,0.023631738739,0.011890503473347105,-1,16,no_positive_lower_bound
66,1/1000,random,xyxy,156717,1225,0.0,0.000792899905,0.0004364734689613932,-1,16,no_positive_lower_bound
66,1/100,random,xyxy,156717,1230,0.0,0.0078873445,0.003803094482823632,-1,16,no_positive_lower_bound
66,3/100,random,xyxy,156717,1242,0.0,0.023631738739,0.011890503473347105,-1,16,no_positive_lower_bound
66,1/1000,geometry_balanced,xxyy,156717,1225,0.843,0.000213148444,0.0004364734689613932,16,16,next_bound_exceeds_tolerance
66,1/100,geometry_balanced,xxyy,156717,1232,0.843,0.001617107941,0.0051502593124188685,14,16,next_bound_exceeds_tolerance
66,3/100,geometry_balanced,xxyy,156717,1247,0.843,0.004908762358,0.015263383940040393,9,16,next_bound_exceeds_tolerance
67,1/1000,fixed_x,xxxx,523383,4088,0.93,0.000743716962,0.0008715158407926335,16,19,next_bound_exceeds_tolerance
67,1/100,fixed_x,xxxx,523383,4083,0.93,0.00681078124,0.005558633991454566,13,19,next_bound_exceeds_tolerance
67,3/100,fixed_x,xxxx,523383,4070,0.93,0.020499771202,0.017744684488039685,7,19,next_bound_exceeds_tolerance
67,1/1000,fixed_y,yyyy,523383,4090,0.843,0.000893454487,0.00100334277953292,15,19,next_bound_exceeds_tolerance
67,1/100,fixed_y,yyyy,523383,4095,0.843,0.006892339868,0.005690493783071427,13,15,next_bound_exceeds_tolerance
67,3/100,fixed_y,yyyy,523383,4106,0.843,0.02070894101,0.016002067747291033,6,15,next_bound_exceeds_tolerance
67,1/1000,alternating_xy,xyxy,523383,4089,0.0,0.000953026381,6.591300003937937e-05,-1,19,no_positive_lower_bound
67,1/100,alternating_xy,xyxy,523383,4089,0.0,0.009497498882,6.591300003937937e-05,-1,19,no_positive_lower_bound
67,3/100,alternating_xy,xyxy,523383,4089,0.0,0.028497089285,6.591300003937937e-05,-1,19,no_positive_lower_bound
67,1/1000,random,xyxx,523383,4089,0.429,0.000982913104,6.591300003937937e-05,15,19,next_bound_exceeds_tolerance
67,1/100,random,xyxx,523383,4086,0.429,0.00892014352,0.002746369338052162,9,19,next_bound_exceeds_tolerance
67,3/100,random,xyxx,523383,4081,0.429,0.026756522452,0.00743346270768821,-1,19,terminal_bound_exceeds_tolerance
67,1/1000,geometry_balanced,xxyy,523383,4089,0.843,0.000941151879,6.591300003937937e-05,15,19,next_bound_exceeds_tolerance
67,1/100,geometry_balanced,xxyy,523383,4090,0.843,0.009395613486,0.00100334277953292,12,19,next_bound_exceeds_tolerance
67,3/100,geometry_balanced,xxyy,523383,4092,0.843,0.028190503317,0.0028782037860693743,4,19,next_bound_exceeds_tolerance
68,1/1000,fixed_x,xxxx,418775,3272,0.93,0.00101783622,0.00028659786171658235,16,19,next_bound_exceeds_tolerance
68,1/100,fixed_x,xxxx,418775,3272,0.93,0.009507627991,0.00028659786171658235,12,19,next_bound_exceeds_tolerance
68,3/100,fixed_x,xxxx,418775,3272,0.93,0.028502991849,0.00028659786171658235,5,19,next_bound_exceeds_tolerance
68,1/1000,fixed_y,yyyy,418775,3272,0.843,0.001008750424,0.00028659786171658235,15,19,next_bound_exceeds_tolerance
68,1/100,fixed_y,yyyy,418775,3272,0.843,0.00950643631,0.00028659786171658235,12,19,next_bound_exceeds_tolerance
68,3/100,fixed_y,yyyy,418775,3272,0.843,0.028502428863,0.00028659786171658235,4,19,next_bound_exceeds_tolerance
68,1/1000,alternating_xy,xyxy,418775,3272,0.0,0.001000162525,0.00028659786171658235,-1,19,no_positive_lower_bound
68,1/100,alternating_xy,xyxy,418775,3272,0.0,0.0094769062,0.00028659786171658235,-1,19,no_positive_lower_bound
68,3/100,alternating_xy,xyxy,418775,3273,0.0,0.028417797688,0.0011814054052060566,-1,19,no_positive_lower_bound
68,1/1000,random,xyxy,418775,3272,0.0,0.001000162525,0.00028659786171658235,-1,19,no_positive_lower_bound
68,1/100,random,xyxy,418775,3272,0.0,0.0094769062,0.00028659786171658235,-1,19,no_positive_lower_bound
68,3/100,random,xyxy,418775,3273,0.0,0.028417797688,0.0011814054052060566,-1,19,no_positive_lower_bound
68,1/1000,geometry_balanced,xxyy,418775,3272,0.843,0.000872044909,0.00028659786171658235,15,19,next_bound_exceeds_tolerance
68,1/100,geometry_balanced,xxyy,418775,3275,0.843,0.008723798375,0.0029713059262523084,12,19,next_bound_exceeds_tolerance
68,3/100,geometry_balanced,xxyy,418775,3281,0.843,0.026195049794,0.008343272275881126,5,15,next_bound_exceeds_tolerance
69,1/1000,fixed_x,xxxx,282605,2208,0.93,0.000863592461,0.000114366615671231,16,16,next_bound_exceeds_tolerance
69,1/100,fixed_x,xxxx,282605,2213,0.93,0.007537794089,0.003968245682893726,13,16,next_bound_exceeds_tolerance
69,3/100,fixed_x,xxxx,282605,2224,0.93,0.02266768719,0.012457197148069452,6,16,next_bound_exceeds_tolerance
69,1/1000,fixed_y,yyyy,282605,2208,0.843,0.000830116427,0.000114366615671231,16,16,next_bound_exceeds_tolerance
69,1/100,fixed_y,yyyy,282605,2214,0.843,0.006254359006,0.004739377538838531,13,16,next_bound_exceeds_tolerance
69,3/100,fixed_y,yyyy,282605,2227,0.843,0.01866976406,0.014774839685936507,6,16,next_bound_exceeds_tolerance
69,1/1000,alternating_xy,xyxy,282605,2208,0.0,0.000952406068,0.000114366615671231,-1,16,no_positive_lower_bound
69,1/100,alternating_xy,xyxy,282605,2206,0.0,0.009493780926,0.0014263525799232274,-1,16,no_positive_lower_bound
69,3/100,alternating_xy,xyxy,282605,2204,0.0,0.028478978265,0.002966595034925441,-1,16,no_positive_lower_bound
69,1/1000,random,xyxx,282605,2208,0.429,0.00089624413,0.000114366615671231,15,16,next_bound_exceeds_tolerance
69,1/100,random,xyxx,282605,2214,0.429,0.008260954967,0.004739377538838531,9,16,next_bound_exceeds_tolerance
69,3/100,random,xyxx,282605,2225,0.429,0.024824507954,0.013229627218313438,-1,16,terminal_bound_exceeds_tolerance
69,1/1000,geometry_balanced,xxyy,282605,2208,0.843,0.000872588547,0.000114366615671231,15,16,next_bound_exceeds_tolerance
69,1/100,geometry_balanced,xxyy,282605,2214,0.843,0.00759648032,0.004739377538838531,12,16,next_bound_exceeds_tolerance
69,3/100,geometry_balanced,xxyy,282605,2226,0.843,0.02281482994,0.014002174761544075,5,16,next_bound_exceeds_tolerance
70,1/1000,fixed_x,xxxx,958097,7485,0.93,0.00088619445,8.536871472390156e-05,16,17,next_bound_exceeds_tolerance
70,1/100,fixed_x,xxxx,958097,7481,0.93,0.008268299717,0.0026568294463330975,13,17,next_bound_exceeds_tolerance
70,3/100,fixed_x,xxxx,958097,7473,0.93,0.024777639664,0.007801816608224772,6,20,next_bound_exceeds_tolerance
70,1/1000,fixed_y,yyyy,958097,7485,0.843,0.000860876773,8.536871472390156e-05,15,17,next_bound_exceeds_tolerance
70,1/100,fixed_y,yyyy,958097,7479,0.843,0.007017995317,0.00394281809583117,12,17,next_bound_exceeds_tolerance
70,3/100,fixed_y,yyyy,958097,7467,0.843,0.021120125997,0.01166236294522755,6,20,next_bound_exceeds_tolerance
70,1/1000,alternating_xy,xyxy,958097,7485,0.0,0.000857886251,8.536871472390156e-05,-1,17,no_positive_lower_bound
70,1/100,alternating_xy,xyxy,958097,7481,0.0,0.007636846359,0.0026568294463330975,-1,17,no_positive_lower_bound
70,3/100,alternating_xy,xyxy,958097,7472,0.0,0.022891388078,0.008445133545753372,-1,20,no_positive_lower_bound
70,1/1000,random,xxyx,958097,7485,0.429,0.000955393335,8.536871472390156e-05,15,17,next_bound_exceeds_tolerance
70,1/100,random,xxyx,958097,7485,0.429,0.009499201383,8.536871472390156e-05,8,17,next_bound_exceeds_tolerance
70,3/100,random,xxyx,958097,7485,0.429,0.028498741594,8.536871472390156e-05,-1,17,terminal_bound_exceeds_tolerance
70,1/1000,geometry_balanced,xxyy,958097,7485,0.843,0.000937702827,8.536871472390156e-05,15,17,next_bound_exceeds_tolerance
70,1/100,geometry_balanced,xxyy,958097,7484,0.843,0.009383398792,0.0007281693120370431,12,17,next_bound_exceeds_tolerance
70,3/100,geometry_balanced,xxyy,958097,7481,0.843,0.02812802298,0.0026568294463330975,4,17,next_bound_exceeds_tolerance
71,1/1000,fixed_x,xxxx,466668,3646,0.93,0.00099417515,0.00014437088927137767,16,19,next_bound_exceeds_tolerance
71,1/100,fixed_x,xxxx,466668,3644,0.93,0.009354511869,0.0017034685453141709,12,19,next_bound_exceeds_tolerance
71,3/100,fixed_x,xxxx,466668,3641,0.93,0.028045848355,0.004474784783405169,5,19,next_bound_exceeds_tolerance
71,1/1000,fixed_y,yyyy,466668,3646,0.843,0.001000346899,0.00014437088927137767,15,19,next_bound_exceeds_tolerance
71,1/100,fixed_y,yyyy,466668,3644,0.843,0.009293484487,0.0017034685453141709,12,19,next_bound_exceeds_tolerance
71,3/100,fixed_y,yyyy,466668,3641,0.843,0.027887161329,0.004474784783405169,4,19,next_bound_exceeds_tolerance
71,1/1000,alternating_xy,xyxy,466668,3646,0.0,0.001008286251,0.00014437088927137767,-1,19,no_positive_lower_bound
71,1/100,alternating_xy,xyxy,466668,3645,0.0,0.009397775898,0.0007795781462631449,-1,19,no_positive_lower_bound
71,3/100,alternating_xy,xyxy,466668,3643,0.0,0.028187891851,0.002627299993787789,-1,19,no_positive_lower_bound
71,1/1000,random,yyyy,466668,3646,0.843,0.001000346899,0.00014437088927137767,15,19,next_bound_exceeds_tolerance
71,1/100,random,yyyy,466668,3644,0.843,0.009293484487,0.0017034685453141709,12,19,next_bound_exceeds_tolerance
71,3/100,random,yyyy,466668,3641,0.843,0.027887161329,0.004474784783405169,4,19,next_bound_exceeds_tolerance
71,1/1000,geometry_balanced,xxyy,466668,3645,0.843,0.000721355521,0.0007795781462631449,16,19,next_bound_exceeds_tolerance
71,1/100,geometry_balanced,xxyy,466668,3640,0.843,0.006401317414,0.005398437497141447,13,19,next_bound_exceeds_tolerance
71,3/100,geometry_balanced,xxyy,466668,3629,0.843,0.019220637156,0.015554574942195903,6,19,next_bound_exceeds_tolerance
72,1/1000,fixed_x,xxxx,504820,3943,0.93,0.000696009531,0.0008481166267345939,16,19,next_bound_exceeds_tolerance
72,1/100,fixed_x,xxxx,504820,3937,0.93,0.006476352151,0.006462788653605623,13,19,next_bound_exceeds_tolerance
72,3/100,fixed_x,xxxx,504820,3924,0.93,0.019386006283,0.018624981828276908,7,19,next_bound_exceeds_tolerance
72,1/1000,fixed_y,yyyy,504820,3944,0.843,0.000961908009,8.7737172396892e-05,15,19,next_bound_exceeds_tolerance
72,1/100,fixed_y,yyyy,504820,3943,0.843,0.009499113094,0.0008481166267345939,12,19,next_bound_exceeds_tolerance
72,3/100,fixed_y,yyyy,504820,3943,0.843,0.02846151006,0.0008481166267345939,4,19,next_bound_exceeds_tolerance
72,1/1000,alternating_xy,xyxy,504820,3944,0.0,0.001039468597,8.7737172396892e-05,-1,19,no_positive_lower_bound
72,1/100,alternating_xy,xyxy,504820,3940,0.0,0.00775496451,0.003655551265064921,-1,19,no_positive_lower_bound
72,3/100,alternating_xy,xyxy,504820,3933,0.0,0.023226825531,0.010205449210278526,-1,19,no_positive_lower_bound
72,1/1000,random,yxyx,504820,3945,0.0,0.00094050623,0.0010236115334647901,-1,19,no_positive_lower_bound
72,1/100,random,yxyx,504820,3950,0.0,0.00932896174,0.0057032799068546455,-1,15,no_positive_lower_bound
72,3/100,random,yxyx,504820,3963,0.0,0.028004546137,0.01787247959314435,-1,15,no_positive_lower_bound
72,1/1000,geometry_balanced,xxyy,504820,3943,0.843,0.000965786997,0.0008481166267345939,15,19,next_bound_exceeds_tolerance
72,1/100,geometry_balanced,xxyy,504820,3939,0.843,0.007825979611,0.004591319429294593,12,19,next_bound_exceeds_tolerance
72,3/100,geometry_balanced,xxyy,504820,3931,0.843,0.023441797558,0.012076635130353043,5,19,next_bound_exceeds_tolerance
73,1/1000,fixed_x,xxxx,545187,4259,0.93,0.000990417865,0.00025583540731233446,16,19,next_bound_exceeds_tolerance
73,1/100,fixed_x,xxxx,545187,4259,0.93,0.009502154606,0.00025583540731233446,12,19,next_bound_exceeds_tolerance
73,3/100,fixed_x,xxxx,545187,4259,0.93,0.028499256855,0.00025583540731233446,5,19,next_bound_exceeds_tolerance
73,1/1000,fixed_y,yyyy,545187,4259,0.843,0.001001818259,0.00025583540731233446,15,19,next_bound_exceeds_tolerance
73,1/100,fixed_y,yyyy,545187,4259,0.843,0.009507200881,0.00025583540731233446,12,19,next_bound_exceeds_tolerance
73,3/100,fixed_y,yyyy,545187,4259,0.843,0.028503793885,0.00025583540731233446,4,19,next_bound_exceeds_tolerance
73,1/1000,alternating_xy,xyxy,545187,4259,0.0,0.00108239271,0.00025583540731233446,-1,19,no_positive_lower_bound
73,1/100,alternating_xy,xyxy,545187,4260,0.0,0.009431366277,0.0006797831822309209,-1,19,no_positive_lower_bound
73,3/100,alternating_xy,xyxy,545187,4262,0.0,0.028303082924,0.0025509530201854886,-1,18,no_positive_lower_bound
73,1/1000,random,xyyy,545187,4259,0.429,0.000955221335,0.00025583540731233446,15,19,next_bound_exceeds_tolerance
73,1/100,random,xyyy,545187,4258,0.429,0.009352531407,0.0011914759928795613,8,19,next_bound_exceeds_tolerance
73,3/100,random,xyyy,545187,4255,0.429,0.028062831578,0.00399852634201982,-1,19,terminal_bound_exceeds_tolerance
73,1/1000,geometry_balanced,xxyy,545187,4259,0.843,0.001030257378,0.00025583540731233446,15,19,next_bound_exceeds_tolerance
73,1/100,geometry_balanced,xxyy,545187,4260,0.843,0.009456604475,0.0006797831822309209,12,19,next_bound_exceeds_tolerance
73,3/100,geometry_balanced,xxyy,545187,4262,0.843,0.028371064561,0.0025509530201854886,4,18,next_bound_exceeds_tolerance
74,1/1000,fixed_x,xxxx,447711,3497,0.93,0.000893969388,0.0006784026076543154,16,19,next_bound_exceeds_tolerance
74,1/100,fixed_x,xxxx,447711,3493,0.93,0.00825331347,0.004333921401925324,13,19,next_bound_exceeds_tolerance
74,3/100,fixed_x,xxxx,447711,3485,0.93,0.0247351192,0.011641284500079143,6,19,next_bound_exceeds_tolerance
74,1/1000,fixed_y,yyyy,447711,3498,0.843,0.000882138047,0.00023566528647703166,15,19,next_bound_exceeds_tolerance
74,1/100,fixed_y,yyyy,447711,3501,0.843,0.008784987491,0.002978315923156858,12,19,next_bound_exceeds_tolerance
74,3/100,fixed_y,yyyy,447711,3508,0.843,0.02636986756,0.009380403398035838,5,15,next_bound_exceeds_tolerance
74,1/1000,alternating_xy,xyxy,447711,3497,0.0,0.001059569886,0.0006784026076543154,-1,19,no_positive_lower_bound
74,1/100,alternating_xy,xyxy,447711,3495,0.0,0.00860895016,0.002506313150048088,-1,19,no_positive_lower_bound
74,3/100,alternating_xy,xyxy,447711,3489,0.0,0.025809708415,0.007988221627096843,-1,19,no_positive_lower_bound
74,1/1000,random,xxxy,447711,3498,0.429,0.001098973996,0.00023566528647703166,15,19,next_bound_exceeds_tolerance
74,1/100,random,xxxy,447711,3495,0.429,0.00900389167,0.002506313150048088,8,19,next_bound_exceeds_tolerance
74,3/100,random,xxxy,447711,3490,0.429,0.026983001047,0.007074761839706,-1,19,terminal_bound_exceeds_tolerance
74,1/1000,geometry_balanced,xxyy,447711,3498,0.843,0.00098070925,0.00023566528647703166,15,19,next_bound_exceeds_tolerance
74,1/100,geometry_balanced,xxyy,447711,3498,0.843,0.009485350421,0.00023566528647703166,12,19,next_bound_exceeds_tolerance
74,3/100,geometry_balanced,xxyy,447711,3499,0.843,0.028443943749,0.0011498078696414854,4,19,next_bound_exceeds_tolerance
75,1/1000,fixed_x,xxxx,221510,1730,0.93,0.000978984042,0.0003923934608544534,16,16,next_bound_exceeds_tolerance
75,1/100,fixed_x,xxxx,221510,1728,0.93,0.009180734654,0.0018271751870143492,12,16,next_bound_exceeds_tolerance
75,3/100,fixed_x,xxxx,221510,1724,0.93,0.02752227997,0.004695525559692026,6,20,next_bound_exceeds_tolerance
75,1/1000,fixed_y,yyyy,221510,1730,0.843,0.00060324435,0.0003923934608544534,16,16,next_bound_exceeds_tolerance
75,1/100,fixed_y,yyyy,221510,1724,0.843,0.005891449033,0.004695525559692026,13,20,next_bound_exceeds_tolerance
75,3/100,fixed_y,yyyy,221510,1711,0.843,0.017714717327,0.014006463083386853,6,20,next_bound_exceeds_tolerance
75,1/1000,alternating_xy,xyxy,221510,1729,0.0,0.000610078515,0.0011098348319024621,-1,16,no_positive_lower_bound
75,1/100,alternating_xy,xyxy,221510,1714,0.0,0.006130293906,0.011859308761588968,-1,20,no_positive_lower_bound
75,3/100,alternating_xy,xyxy,221510,1685,0.0,0.018691660464,0.032576633946540784,-1,20,no_positive_lower_bound
75,1/1000,random,yxyx,221510,1730,0.0,0.000843628341,0.0003923934608544534,-1,16,no_positive_lower_bound
75,1/100,random,yxyx,221510,1727,0.0,0.007923254916,0.002544414481688091,-1,16,no_positive_lower_bound
75,3/100,random,yxyx,221510,1720,0.0,0.023761839966,0.007562256136782312,-1,20,no_positive_lower_bound
75,1/1000,geometry_balanced,xxyy,221510,1730,0.843,0.000467301827,0.0003923934608544534,16,16,next_bound_exceeds_tolerance
75,1/100,geometry_balanced,xxyy,221510,1722,0.843,0.003760424707,0.006129093498523706,13,20,next_bound_exceeds_tolerance
75,3/100,geometry_balanced,xxyy,221510,1706,0.843,0.011025828432,0.017583017045988348,8,20,next_bound_exceeds_tolerance
76,1/1000,fixed_x,xxxx,671453,5246,0.93,0.000902706464,0.0002351729384694712,16,18,next_bound_exceeds_tolerance
76,1/100,fixed_x,xxxx,671453,5248,0.93,0.00903365891,0.001955032365317789,12,18,next_bound_exceeds_tolerance
76,3/100,fixed_x,xxxx,671453,5253,0.93,0.02709198061,0.006252650754257075,6,18,next_bound_exceeds_tolerance
76,1/1000,fixed_y,yyyy,671453,5246,0.843,0.000839178572,0.0002351729384694712,16,18,next_bound_exceeds_tolerance
76,1/100,fixed_y,yyyy,671453,5250,0.843,0.008147797856,0.0036744285519566843,12,18,next_bound_exceeds_tolerance
76,3/100,fixed_y,yyyy,671453,5260,0.843,0.024393796071,0.012264404964468473,5,18,next_bound_exceeds_tolerance
76,1/1000,alternating_xy,xyxy,671453,5246,0.0,0.000854633711,0.0002351729384694712,-1,18,no_positive_lower_bound
76,1/100,alternating_xy,xyxy,671453,5250,0.0,0.008361520362,0.0036744285519566843,-1,18,no_positive_lower_bound
76,3/100,alternating_xy,xyxy,671453,5259,0.0,0.025090931384,0.01140593594441856,-1,18,no_positive_lower_bound
76,1/1000,random,xyyx,671453,5246,0.843,0.001035780691,0.0002351729384694712,15,18,next_bound_exceeds_tolerance
76,1/100,random,xyyx,671453,5245,0.843,0.009431895557,0.0006249299885005492,12,18,next_bound_exceeds_tolerance
76,3/100,random,xyyx,671453,5243,0.843,0.028277741507,0.002345481264343875,4,18,next_bound_exceeds_tolerance
76,1/1000,geometry_balanced,xxyy,671453,5247,0.843,0.000309711843,0.0010951604566737637,16,18,next_bound_exceeds_tolerance
76,1/100,geometry_balanced,xxyy,671453,5256,0.843,0.001829337511,0.008829821674797097,14,18,next_bound_exceeds_tolerance
76,3/100,geometry_balanced,xxyy,671453,5276,0.843,0.005695102525,0.02598370071947992,9,14,next_bound_exceeds_tolerance
77,1/1000,fixed_x,xxxx,941430,7355,0.93,0.000989406178,5.069469761986488e-05,16,17,next_bound_exceeds_tolerance
77,1/100,fixed_x,xxxx,941430,7352,0.93,0.00870141131,0.001896204908676801,13,17,next_bound_exceeds_tolerance
77,3/100,fixed_x,xxxx,941430,7345,0.93,0.026073050203,0.0064407522692394035,6,20,next_bound_exceeds_tolerance
77,1/1000,fixed_y,yyyy,941430,7355,0.843,0.000915864384,5.069469761986488e-05,15,17,next_bound_exceeds_tolerance
77,1/100,fixed_y,yyyy,941430,7359,0.843,0.008476312186,0.0026458476628270686,12,17,next_bound_exceeds_tolerance
77,3/100,fixed_y,yyyy,941430,7367,0.843,0.025445437914,0.0078337065111151,5,17,next_bound_exceeds_tolerance
77,1/1000,alternating_xy,xyxy,941430,7355,0.0,0.000998521088,5.069469761986488e-05,-1,17,no_positive_lower_bound
77,1/100,alternating_xy,xyxy,941430,7351,0.0,0.008396989272,0.0025452732833670102,-1,17,no_positive_lower_bound
77,3/100,alternating_xy,xyxy,941430,7344,0.0,0.025158317323,0.007090176812315392,-1,20,no_positive_lower_bound
77,1/1000,random,xyxy,941430,7355,0.0,0.000998521088,5.069469761986488e-05,-1,17,no_positive_lower_bound
77,1/100,random,xyxy,941430,7351,0.0,0.008396989272,0.0025452732833670102,-1,17,no_positive_lower_bound
77,3/100,random,xyxy,941430,7344,0.0,0.025158317323,0.007090176812315392,-1,20,no_positive_lower_bound
77,1/1000,geometry_balanced,xxyy,941430,7355,0.843,0.000953602911,5.069469761986488e-05,15,17,next_bound_exceeds_tolerance
77,1/100,geometry_balanced,xxyy,941430,7355,0.843,0.009500490946,5.069469761986488e-05,12,17,next_bound_exceeds_tolerance
77,3/100,geometry_balanced,xxyy,941430,7355,0.843,0.028500259936,5.069469761986488e-05,4,17,next_bound_exceeds_tolerance
78,1/1000,fixed_x,xxxx,840767,6569,0.93,0.000932321537,0.0003590216560163,16,18,next_bound_exceeds_tolerance
78,1/100,fixed_x,xxxx,840767,6571,0.93,0.009003829356,0.0017727745967447256,12,18,next_bound_exceeds_tolerance
78,3/100,fixed_x,xxxx,840767,6577,0.93,0.026972548356,0.006011733639436269,6,17,next_bound_exceeds_tolerance
78,1/1000,fixed_y,yyyy,840767,6568,0.843,0.000632099381,0.00034799838219086595,16,18,next_bound_exceeds_tolerance
78,1/100,fixed_y,yyyy,840767,6562,0.843,0.006034225391,0.004592126180983265,13,18,next_bound_exceeds_tolerance
78,3/100,fixed_y,yyyy,840767,6549,0.843,0.018055289987,0.013799511282037514,6,20,next_bound_exceeds_tolerance
78,1/1000,alternating_xy,xyxy,840767,6569,0.0,0.000919795316,0.0003590216560163,-1,18,no_positive_lower_bound
78,1/100,alternating_xy,xyxy,840767,6573,0.0,0.009189248916,0.0031861444398008196,-1,18,no_positive_lower_bound
78,3/100,alternating_xy,xyxy,840767,6583,0.0,0.027538346681,0.010247236787821825,-1,14,no_positive_lower_bound
78,1/1000,random,xyxx,840767,6568,0.429,0.001014708997,0.00034799838219086595,15,18,next_bound_exceeds_tolerance
78,1/100,random,xyxx,840767,6568,0.429,0.00950487,0.00034799838219086595,8,18,next_bound_exceeds_tolerance
78,3/100,random,xyxx,840767,6568,0.429,0.028500275575,0.00034799838219086595,-1,18,terminal_bound_exceeds_tolerance
78,1/1000,geometry_balanced,xxyy,840767,6568,0.843,0.00107411768,0.00034799838219086595,15,18,next_bound_exceeds_tolerance
78,1/100,geometry_balanced,xxyy,840767,6568,0.843,0.009458924524,0.00034799838219086595,12,18,next_bound_exceeds_tolerance
78,3/100,geometry_balanced,xxyy,840767,6566,0.843,0.028358633735,0.0017623254058684607,4,18,next_bound_exceeds_tolerance
79,1/1000,fixed_x,xxxx,824684,6442,0.93,0.000812365792,0.0006070585522230763,16,18,next_bound_exceeds_tolerance
79,1/100,fixed_x,xxxx,824684,6437,0.93,0.007502670515,0.004205928702752813,13,18,next_bound_exceeds_tolerance
79,3/100,fixed_x,xxxx,824684,6426,0.93,0.022438908135,0.012132371751134177,6,18,next_bound_exceeds_tolerance
79,1/1000,fixed_y,yyyy,824684,6443,0.843,0.001010281722,0.00011241029593001399,15,18,next_bound_exceeds_tolerance
79,1/100,fixed_y,yyyy,824684,6441,0.843,0.009183034704,0.0013266291893979923,12,18,next_bound_exceeds_tolerance
79,3/100,fixed_y,yyyy,824684,6436,0.843,0.027535423285,0.0049260075898867285,4,18,next_bound_exceeds_tolerance
79,1/1000,alternating_xy,xyxy,824684,6442,0.0,0.000939620187,0.0006070585522230763,-1,18,no_positive_lower_bound
79,1/100,alternating_xy,xyxy,824684,6438,0.0,0.009291523697,0.0034859513725521486,-1,18,no_positive_lower_bound
79,3/100,alternating_xy,xyxy,824684,6428,0.0,0.02788260843,0.010690289102527449,-1,18,no_positive_lower_bound
79,1/1000,random,yxyx,824684,6442,0.0,0.001057141028,0.0006070585522230763,-1,18,no_positive_lower_bound
79,1/100,random,yxyx,824684,6439,0.0,0.007779365207,0.0027660756459244994,-1,18,no_positive_lower_bound
79,3/100,random,yxyx,824684,6432,0.0,0.023319524361,0.007807337770993461,-1,18,no_positive_lower_bound
79,1/1000,geometry_balanced,xxyy,824684,6442,0.843,0.000558919968,0.0006070585522230763,16,18,next_bound_exceeds_tolerance
79,1/100,geometry_balanced,xxyy,824684,6436,0.843,0.005092913111,0.0049260075898867285,13,18,next_bound_exceeds_tolerance
79,3/100,geometry_balanced,xxyy,824684,6423,0.843,0.015312732492,0.014296253377182946,7,20,next_bound_exceeds_tolerance
80,1/1000,fixed_x,xxxx,607509,4745,0.93,0.000522631231,0.001059429786809468,16,18,next_bound_exceeds_tolerance
80,1/100,fixed_x,xxxx,607509,4738,0.93,0.003262913158,0.007432490037138666,13,19,next_bound_exceeds_tolerance
80,3/100,fixed_x,xxxx,607509,4722,0.93,0.009861412907,0.022013616345674787,9,20,next_bound_exceeds_tolerance
80,1/1000,fixed_y,yyyy,607509,4746,0.843,0.001018450426,0.00014930905374063643,15,18,next_bound_exceeds_tolerance
80,1/100,fixed_y,yyyy,607509,4749,0.843,0.009032631884,0.002580572154317561,12,18,next_bound_exceeds_tolerance
80,3/100,fixed_y,yyyy,607509,4754,0.843,0.027116456145,0.007128753668413681,5,18,next_bound_exceeds_tolerance
80,1/1000,alternating_xy,xyxy,607509,4746,0.0,0.000975714686,0.00014930905374063643,-1,18,no_positive_lower_bound
80,1/100,alternating_xy,xyxy,607509,4746,0.0,0.00950271849,0.00014930905374063643,-1,18,no_positive_lower_bound
80,3/100,alternating_xy,xyxy,607509,4746,0.0,0.028500989689,0.00014930905374063643,-1,18,no_positive_lower_bound
80,1/1000,random,xyyy,607509,4746,0.429,0.001010279835,0.00014930905374063643,15,18,next_bound_exceeds_tolerance
80,1/100,random,xyyy,607509,4748,0.429,0.009227668429,0.001670692203719302,8,18,next_bound_exceeds_tolerance
80,3/100,random,xyyy,607509,4752,0.429,0.027682318778,0.005309725855093416,-1,18,terminal_bound_exceeds_tolerance
80,1/1000,geometry_balanced,xxyy,607509,4746,0.843,0.000939227145,0.00014930905374063643,15,18,next_bound_exceeds_tolerance
80,1/100,geometry_balanced,xxyy,607509,4745,0.843,0.009394988206,0.001059429786809468,12,18,next_bound_exceeds_tolerance
80,3/100,geometry_balanced,xxyy,607509,4742,0.843,0.028177311035,0.0037902689563700954,4,18,next_bound_exceeds_tolerance
81,1/1000,fixed_x,xxxx,728265,5689,0.93,0.000797322172,0.0004598826949569489,16,18,next_bound_exceeds_tolerance
81,1/100,fixed_x,xxxx,728265,5685,0.93,0.007926327272,0.0036864877358411883,13,18,next_bound_exceeds_tolerance
81,3/100,fixed_x,xxxx,728265,5675,0.93,0.023802126981,0.011761582792997867,6,18,next_bound_exceeds_tolerance
81,1/1000,fixed_y,yyyy,728265,5690,0.843,0.000913562731,0.0003464604406258785,15,18,next_bound_exceeds_tolerance
81,1/100,fixed_y,yyyy,728265,5692,0.843,0.008994614247,0.0019587760677055276,12,18,next_bound_exceeds_tolerance
81,3/100,fixed_y,yyyy,728265,5698,0.843,0.026968055708,0.006792748643928149,5,18,next_bound_exceeds_tolerance
81,1/1000,alternating_xy,xyxy,728265,5691,0.0,0.00080233059,0.0011526800706731899,-1,18,no_positive_lower_bound
81,1/100,alternating_xy,xyxy,728265,5700,0.0,0.007632903451,0.008403078026412335,-1,18,no_positive_lower_bound
81,3/100,alternating_xy,xyxy,728265,5720,0.0,0.022923276539,0.024478757918769606,-1,14,no_positive_lower_bound
81,1/1000,random,yxxy,728265,5689,0.843,0.000902102346,0.0004598826949569489,15,18,next_bound_exceeds_tolerance
81,1/100,random,yxxy,728265,5686,0.843,0.008830318111,0.0028796518570366396,12,18,next_bound_exceeds_tolerance
81,3/100,random,yxxy,728265,5679,0.843,0.026531421621,0.008530078661860833,5,18,next_bound_exceeds_tolerance
81,1/1000,geometry_balanced,xxyy,728265,5690,0.843,0.001018877014,0.0003464604406258785,15,18,next_bound_exceeds_tolerance
81,1/100,geometry_balanced,xxyy,728265,5690,0.843,0.009473423712,0.0003464604406258785,12,18,next_bound_exceeds_tolerance
81,3/100,geometry_balanced,xxyy,728265,5692,0.843,0.028404522206,0.0019587760677055276,4,18,next_bound_exceeds_tolerance
82,1/1000,fixed_x,xxxx,669303,5229,0.93,0.000974168638,6.060968120109749e-05,16,18,next_bound_exceeds_tolerance
82,1/100,fixed_x,xxxx,669303,5227,0.93,0.009173483172,0.0016636199912398533,12,18,next_bound_exceeds_tolerance
82,3/100,fixed_x,xxxx,669303,5222,0.93,0.027511436138,0.005976189778056332,6,18,next_bound_exceeds_tolerance
82,1/1000,fixed_y,yyyy,669303,5229,0.843,0.000956433173,6.060968120109749e-05,15,18,next_bound_exceeds_tolerance
82,1/100,fixed_y,yyyy,669303,5228,0.843,0.009501556065,0.0008014479331484288,12,18,next_bound_exceeds_tolerance
82,3/100,fixed_y,yyyy,669303,5228,0.843,0.028468632902,0.0008014479331484288,4,18,next_bound_exceeds_tolerance
82,1/1000,alternating_xy,xyxy,669303,5229,0.0,0.00096506159,6.060968120109749e-05,-1,18,no_positive_lower_bound
82,1/100,alternating_xy,xyxy,669303,5227,0.0,0.009355839154,0.0016636199912398533,-1,18,no_positive_lower_bound
82,3/100,alternating_xy,xyxy,669303,5224,0.0,0.028057706188,0.004250820783530519,-1,18,no_positive_lower_bound
82,1/1000,random,xyyx,669303,5228,0.843,0.000845397082,0.0008014479331484288,15,18,next_bound_exceeds_tolerance
82,1/100,random,xyyx,669303,5223,0.843,0.00727229409,0.00511344857094143,12,18,next_bound_exceeds_tolerance
82,3/100,random,xyyx,669303,5213,0.843,0.021794706867,0.013745930535847186,6,20,next_bound_exceeds_tolerance
82,1/1000,geometry_balanced,xxyy,669303,5229,0.843,0.000928825989,6.060968120109749e-05,15,18,next_bound_exceeds_tolerance
82,1/100,geometry_balanced,xxyy,669303,5233,0.843,0.008898954486,0.0035076916231872057,12,18,next_bound_exceeds_tolerance
82,3/100,geometry_balanced,xxyy,669303,5240,0.843,0.026696022061,0.009535631958242807,5,18,next_bound_exceeds_tolerance
83,1/1000,fixed_x,xxxx,686001,5360,0.93,0.000346819624,0.0005225640904477781,16,18,next_bound_exceeds_tolerance
83,1/100,fixed_x,xxxx,686001,5367,0.93,0.002818476559,0.006446170727841251,14,18,next_bound_exceeds_tolerance
83,3/100,fixed_x,xxxx,686001,5383,0.93,0.008421210137,0.019963524381623746,9,14,next_bound_exceeds_tolerance
83,1/1000,fixed_y,yyyy,686001,5360,0.843,0.001039740864,0.0005225640904477781,15,18,next_bound_exceeds_tolerance
83,1/100,fixed_y,yyyy,686001,5361,0.843,0.009313768517,0.0013691535633839538,12,18,next_bound_exceeds_tolerance
83,3/100,fixed_y,yyyy,686001,5365,0.843,0.027927891161,0.004754312811189635,4,18,next_bound_exceeds_tolerance
83,1/1000,alternating_xy,xyxy,686001,5359,0.0,0.001026857008,0.00032414488580383166,-1,18,no_positive_lower_bound
83,1/100,alternating_xy,xyxy,686001,5360,0.0,0.009486609397,0.0005225640904477781,-1,18,no_positive_lower_bound
83,3/100,alternating_xy,xyxy,686001,5361,0.0,0.028459535029,0.0013691535633839538,-1,18,no_positive_lower_bound
83,1/1000,random,xyxx,686001,5360,0.429,0.000820349065,0.0005225640904477781,15,18,next_bound_exceeds_tolerance
83,1/100,random,xyxx,686001,5364,0.429,0.007997808591,0.00390820315631238,9,18,next_bound_exceeds_tolerance
83,3/100,random,xyxx,686001,5373,0.429,0.023994509686,0.011518840436781032,-1,18,terminal_bound_exceeds_tolerance
83,1/1000,geometry_balanced,xxyy,686001,5360,0.843,0.000768902273,0.0005225640904477781,16,18,next_bound_exceeds_tolerance
83,1/100,geometry_balanced,xxyy,686001,5365,0.843,0.007678191588,0.004754312811189635,12,18,next_bound_exceeds_tolerance
83,3/100,geometry_balanced,xxyy,686001,5377,0.843,0.022956442635,0.014898185941193246,5,14,next_bound_exceeds_tolerance
84,1/1000,fixed_x,xxxx,955846,7468,0.93,0.001076298527,0.00029159957602931515,15,17,next_bound_exceeds_tolerance
84,1/100,fixed_x,xxxx,955846,7468,0.93,0.009511236177,0.00029159957602931515,12,17,next_bound_exceeds_tolerance
84,3/100,fixed_x,xxxx,955846,7468,0.93,0.028502098216,0.00029159957602931515,5,17,next_bound_exceeds_tolerance
84,1/1000,fixed_y,yyyy,955846,7468,0.843,0.001067936065,0.00029159957602931515,15,17,next_bound_exceeds_tolerance
84,1/100,fixed_y,yyyy,955846,7467,0.843,0.009513590824,0.0003519425903725922,12,17,next_bound_exceeds_tolerance
84,3/100,fixed_y,yyyy,955846,7467,0.843,0.028501771704,0.0003519425903725922,4,17,next_bound_exceeds_tolerance
84,1/1000,alternating_xy,xyxy,955846,7468,0.0,0.001146056486,0.00029159957602931515,-1,17,no_positive_lower_bound
84,1/100,alternating_xy,xyxy,955846,7467,0.0,0.00948588855,0.0003519425903725922,-1,17,no_positive_lower_bound
84,3/100,alternating_xy,xyxy,955846,7466,0.0,0.028455495755,0.0009955288864984685,-1,17,no_positive_lower_bound
84,1/1000,random,xxxy,955846,7467,0.429,0.001100621909,0.0003519425903725922,15,17,next_bound_exceeds_tolerance
84,1/100,random,xxxy,955846,7467,0.429,0.009446906335,0.0003519425903725922,8,17,next_bound_exceeds_tolerance
84,3/100,random,xxxy,955846,7465,0.429,0.028315057475,0.0016391593062581914,-1,17,terminal_bound_exceeds_tolerance
84,1/1000,geometry_balanced,xxyy,955846,7468,0.843,0.000872322015,0.00029159957602931515,15,17,next_bound_exceeds_tolerance
84,1/100,geometry_balanced,xxyy,955846,7471,0.843,0.008702905744,0.002221961236421811,12,17,next_bound_exceeds_tolerance
84,3/100,geometry_balanced,xxyy,955846,7479,0.843,0.026107897053,0.00736764913225165,5,17,next_bound_exceeds_tolerance
85,1/1000,fixed_x,xxxx,557567,4357,0.93,0.000728236259,0.0009401384632551033,16,18,next_bound_exceeds_tolerance
85,1/100,fixed_x,xxxx,557567,4363,0.93,0.006335333461,0.006536491041391107,13,15,next_bound_exceeds_tolerance
85,3/100,fixed_x,xxxx,557567,4376,0.93,0.018968665184,0.01865723762495393,7,15,next_bound_exceeds_tolerance
85,1/1000,fixed_y,yyyy,557567,4356,0.843,0.000950115754,7.288031542957016e-06,15,19,next_bound_exceeds_tolerance
85,1/100,fixed_y,yyyy,557567,4356,0.843,0.009500078808,7.288031542957016e-06,12,19,next_bound_exceeds_tolerance
85,3/100,fixed_y,yyyy,557567,4356,0.843,0.028500076071,7.288031542957016e-06,4,19,next_bound_exceeds_tolerance
85,1/1000,alternating_xy,xyxy,557567,4356,0.0,0.000945483791,7.288031542957016e-06,-1,19,no_positive_lower_bound
85,1/100,alternating_xy,xyxy,557567,4358,0.0,0.008777690888,0.001872953733910215,-1,18,no_positive_lower_bound
85,3/100,alternating_xy,xyxy,557567,4363,0.0,0.02625980443,0.006536491041391107,-1,15,no_positive_lower_bound
85,1/1000,random,yyyy,557567,4356,0.843,0.000950115754,7.288031542957016e-06,15,19,next_bound_exceeds_tolerance
85,1/100,random,yyyy,557567,4356,0.843,0.009500078808,7.288031542957016e-06,12,19,next_bound_exceeds_tolerance
85,3/100,random,yyyy,557567,4356,0.843,0.028500076071,7.288031542957016e-06,4,19,next_bound_exceeds_tolerance
85,1/1000,geometry_balanced,xxyy,557567,4356,0.843,0.000951340193,7.288031542957016e-06,15,19,next_bound_exceeds_tolerance
85,1/100,geometry_balanced,xxyy,557567,4355,0.843,0.009400871729,0.0009255972287489117,12,19,next_bound_exceeds_tolerance
85,3/100,geometry_balanced,xxyy,557567,4352,0.843,0.02819270961,0.003724458654910031,4,19,next_bound_exceeds_tolerance
86,1/1000,fixed_x,xxxx,680921,5319,0.93,0.000951625021,0.0005920434620164438,16,18,next_bound_exceeds_tolerance
86,1/100,fixed_x,xxxx,680921,5316,0.93,0.008650608236,0.0031471315251455005,13,18,next_bound_exceeds_tolerance
86,3/100,fixed_x,xxxx,680921,5309,0.93,0.025957701512,0.009113105568891104,6,18,next_bound_exceeds_tolerance
86,1/1000,fixed_y,yyyy,680921,5320,0.843,0.000855350999,0.00025941678048994643,15,18,next_bound_exceeds_tolerance
86,1/100,fixed_y,yyyy,680921,5324,0.843,0.008492039513,0.00366407384740531,12,18,next_bound_exceeds_tolerance
86,3/100,fixed_y,yyyy,680921,5332,0.843,0.025482052382,0.010467666364370305,5,18,next_bound_exceeds_tolerance
86,1/1000,alternating_xy,xyxy,680921,5320,0.0,0.00080685786,0.00025941678048994643,-1,18,no_positive_lower_bound
86,1/100,alternating_xy,xyxy,680921,5326,0.0,0.007482526751,0.005365689416913409,-1,18,no_positive_lower_bound
86,3/100,alternating_xy,xyxy,680921,5339,0.0,0.022447411702,0.016414490041502337,-1,14,no_positive_lower_bound
86,1/1000,random,xyyx,680921,5320,0.843,0.001008829639,0.00025941678048994643,15,18,next_bound_exceeds_tolerance
86,1/100,random,xyyx,680921,5320,0.843,0.00950194049,0.00025941678048994643,12,18,next_bound_exceeds_tolerance
86,3/100,random,xyyx,680921,5320,0.843,0.028497591661,0.00025941678048994643,4,18,next_bound_exceeds_tolerance
86,1/1000,geometry_balanced,xxyy,680921,5320,0.843,0.000959861152,0.00025941678048994643,15,18,next_bound_exceeds_tolerance
86,1/100,geometry_balanced,xxyy,680921,5321,0.843,0.009435646295,0.0011107588202760507,12,18,next_bound_exceeds_tolerance
86,3/100,geometry_balanced,xxyy,680921,5323,0.843,0.028305567363,0.002813087541085918,4,18,next_bound_exceeds_tolerance
87,1/1000,fixed_x,xxxx,966266,7549,0.93,0.000963524607,3.0006907528676625e-05,16,17,next_bound_exceeds_tolerance
87,1/100,fixed_x,xxxx,966266,7547,0.93,0.009238411171,0.0012503643613104355,12,17,next_bound_exceeds_tolerance
87,3/100,fixed_x,xxxx,966266,7543,0.93,0.027712381762,0.0038115770908620423,6,17,next_bound_exceeds_tolerance
87,1/1000,fixed_y,yyyy,966266,7549,0.843,0.000959030475,3.0006907528676625e-05,15,17,next_bound_exceeds_tolerance
87,1/100,fixed_y,yyyy,966266,7548,0.843,0.00939731105,0.0006101591314712653,12,17,next_bound_exceeds_tolerance
87,3/100,fixed_y,yyyy,966266,7545,0.843,0.028164007533,0.0025308923739199587,4,17,next_bound_exceeds_tolerance
87,1/1000,alternating_xy,xyxy,966266,7549,0.0,0.000961690886,3.0006907528676625e-05,-1,17,no_positive_lower_bound
87,1/100,alternating_xy,xyxy,966266,7548,0.0,0.009389657303,0.0006101591314712653,-1,17,no_positive_lower_bound
87,3/100,alternating_xy,xyxy,966266,7546,0.0,0.028166967263,0.0018906087770985706,-1,17,no_positive_lower_bound
87,1/1000,random,xyxx,966266,7549,0.429,0.000969098859,3.0006907528676625e-05,15,17,next_bound_exceeds_tolerance
87,1/100,random,xyxx,966266,7547,0.429,0.009068596874,0.0012503643613104355,8,17,next_bound_exceeds_tolerance
87,3/100,random,xyxx,966266,7542,0.429,0.027176172727,0.004451978201019453,-1,17,terminal_bound_exceeds_tolerance
87,1/1000,geometry_balanced,xxyy,966266,7549,0.843,0.000930738251,3.0006907528676625e-05,15,17,next_bound_exceeds_tolerance
87,1/100,geometry_balanced,xxyy,966266,7553,0.843,0.008541303805,0.0025902790582087126,12,17,next_bound_exceeds_tolerance
87,3/100,geometry_balanced,xxyy,966266,7562,0.843,0.025599369195,0.008348596869346305,5,17,next_bound_exceeds_tolerance
88,1/1000,fixed_x,xxxx,1012058,7907,0.93,0.000797089692,0.00018703665318879766,16,17,next_bound_exceeds_tolerance
88,1/100,fixed_x,xxxx,1012058,7912,0.93,0.007508166286,0.0033368971123429927,13,17,next_bound_exceeds_tolerance
88,3/100,fixed_x,xxxx,1012058,7923,0.93,0.022472385053,0.01026505737338251,6,17,next_bound_exceeds_tolerance
88,1/1000,fixed_y,yyyy,1012058,7906,0.843,0.001066878577,0.0004429876665477067,15,17,next_bound_exceeds_tolerance
88,1/100,fixed_y,yyyy,1012058,7904,0.843,0.009186260808,0.0017030885218139863,12,17,next_bound_exceeds_tolerance
88,3/100,fixed_y,yyyy,1012058,7900,0.843,0.027500744819,0.0042234990522263165,4,17,next_bound_exceeds_tolerance
88,1/1000,alternating_xy,xyxy,1012058,7907,0.0,0.000877834874,0.00018703665318879766,-1,17,no_positive_lower_bound
88,1/100,alternating_xy,xyxy,1012058,7909,0.0,0.008752149142,0.00144703306925964,-1,17,no_positive_lower_bound
88,3/100,alternating_xy,xyxy,1012058,7914,0.0,0.02624696903,0.004596719403114615,-1,17,no_positive_lower_bound
88,1/1000,random,xyyx,1012058,7907,0.843,0.001026483956,0.00018703665318879766,15,17,next_bound_exceeds_tolerance
88,1/100,random,xyyx,1012058,7906,0.843,0.009480787748,0.0004429876665477067,12,17,next_bound_exceeds_tolerance
88,3/100,random,xyyx,1012058,7905,0.843,0.028438196095,0.0010730293920593245,4,17,next_bound_exceeds_tolerance
88,1/1000,geometry_balanced,xxyy,1012058,7907,0.843,0.000835225513,0.00018703665318879766,16,17,next_bound_exceeds_tolerance
88,1/100,geometry_balanced,xxyy,1012058,7912,0.843,0.00802008748,0.0033368971123429927,12,17,next_bound_exceeds_tolerance
88,3/100,geometry_balanced,xxyy,1012058,7923,0.843,0.023962508195,0.01026505737338251,5,17,next_bound_exceeds_tolerance
89,1/1000,fixed_x,xxxx,19771,154,0.93,0.000722216426,0.0002895901217495473,16,17,next_bound_exceeds_tolerance
89,1/100,fixed_x,xxxx,19771,148,0.93,0.007058296707,0.004058987288448051,13,17,next_bound_exceeds_tolerance
89,3/100,fixed_x,xxxx,19771,136,0.93,0.021094889465,0.011596762867995873,7,20,next_bound_exceeds_tolerance
89,1/1000,fixed_y,yyyy,19771,154,0.843,0.000990814466,0.0002895901217495473,15,17,next_bound_exceeds_tolerance
89,1/100,fixed_y,yyyy,19771,153,0.843,0.009314217913,0.0009178465517308512,12,17,next_bound_exceeds_tolerance
89,3/100,fixed_y,yyyy,19771,150,0.843,0.027944101506,0.002802559280256827,4,17,next_bound_exceeds_tolerance
89,1/1000,alternating_xy,xyxy,19771,154,0.0,0.000789305663,0.0002895901217495473,-1,17,no_positive_lower_bound
89,1/100,alternating_xy,xyxy,19771,151,0.0,0.007746983443,0.0021743311319530594,-1,17,no_positive_lower_bound
89,3/100,alternating_xy,xyxy,19771,144,0.0,0.023236609265,0.0065717301246128465,-1,17,no_positive_lower_bound
89,1/1000,random,yxyy,19771,155,0.429,0.000854460157,0.00033867573351123865,15,17,next_bound_exceeds_tolerance
89,1/100,random,yxyy,19771,161,0.429,0.008537613933,0.0041084687405257905,9,17,next_bound_exceeds_tolerance
89,3/100,random,yxyy,19771,173,0.429,0.025626592982,0.01164907170261414,-1,17,terminal_bound_exceeds_tolerance
89,1/1000,geometry_balanced,xxyy,19771,154,0.843,0.001009608436,0.0002895901217495473,15,17,next_bound_exceeds_tolerance
89,1/100,geometry_balanced,xxyy,19771,153,0.843,0.009442598222,0.0009178465517308512,12,17,next_bound_exceeds_tolerance
89,3/100,geometry_balanced,xxyy,19771,151,0.843,0.02830506522,0.0021743311319530594,4,17,next_bound_exceeds_tolerance
90,1/1000,fixed_x,xxxx,86121,672,0.93,0.00031585191,0.0005260872047007071,16,17,next_bound_exceeds_tolerance
90,1/100,fixed_x,xxxx,86121,665,0.93,0.003170498382,0.005014241981595464,14,20,next_bound_exceeds_tolerance
90,3/100,fixed_x,xxxx,86121,649,0.93,0.009578110679,0.015265326802796565,9,20,next_bound_exceeds_tolerance
90,1/1000,fixed_y,yyyy,86121,673,0.843,0.000911460993,0.00011524183354831115,15,17,next_bound_exceeds_tolerance
90,1/100,fixed_y,yyyy,86121,675,0.843,0.009085022634,0.0013980229103334242,12,17,next_bound_exceeds_tolerance
90,3/100,fixed_y,yyyy,86121,681,0.843,0.027238140034,0.005247349758568386,5,16,next_bound_exceeds_tolerance
90,1/1000,alternating_xy,xyxy,86121,673,0.0,0.000979753686,0.00011524183354831115,-1,17,no_positive_lower_bound
90,1/100,alternating_xy,xyxy,86121,673,0.0,0.009502664403,0.00011524183354831115,-1,17,no_positive_lower_bound
90,3/100,alternating_xy,xyxy,86121,673,0.0,0.02850062367,0.00011524183354831115,-1,17,no_positive_lower_bound
90,1/1000,random,xxxx,86121,672,0.93,0.00031585191,0.0005260872047007071,16,17,next_bound_exceeds_tolerance
90,1/100,random,xxxx,86121,665,0.93,0.003170498382,0.005014241981595464,14,20,next_bound_exceeds_tolerance
90,3/100,random,xxxx,86121,649,0.93,0.009578110679,0.015265326802796565,9,20,next_bound_exceeds_tolerance
90,1/1000,geometry_balanced,xxyy,86121,672,0.843,0.000978522423,0.0005260872047007071,15,17,next_bound_exceeds_tolerance
90,1/100,geometry_balanced,xxyy,86121,669,0.843,0.008308805472,0.002449828255785084,12,17,next_bound_exceeds_tolerance
90,3/100,geometry_balanced,xxyy,86121,661,0.843,0.024947009977,0.0075779990164511375,5,20,next_bound_exceeds_tolerance
91,1/1000,fixed_x,xxxx,513223,4010,0.93,0.001059202254,0.0004172253068858995,15,19,next_bound_exceeds_tolerance
91,1/100,fixed_x,xxxx,513223,4010,0.93,0.009512771244,0.0004172253068858995,12,19,next_bound_exceeds_tolerance
91,3/100,fixed_x,xxxx,513223,4009,0.93,0.028504202117,0.0005196984359697568,5,19,next_bound_exceeds_tolerance
91,1/1000,fixed_y,yyyy,513223,4010,0.843,0.001074565624,0.0004172253068858995,15,19,next_bound_exceeds_tolerance
91,1/100,fixed_y,yyyy,513223,4010,0.843,0.009509502932,0.0004172253068858995,12,19,next_bound_exceeds_tolerance
91,3/100,fixed_y,yyyy,513223,4010,0.843,0.028500379937,0.0004172253068858995,4,19,next_bound_exceeds_tolerance
91,1/1000,alternating_xy,xyxy,513223,4010,0.0,0.001121172228,0.0004172253068858995,-1,19,no_positive_lower_bound
91,1/100,alternating_xy,xyxy,513223,4010,0.0,0.009465702815,0.0004172253068858995,-1,19,no_positive_lower_bound
91,3/100,alternating_xy,xyxy,513223,4011,0.0,0.028395034863,0.0013541606473028499,-1,19,no_positive_lower_bound
91,1/1000,random,yxyx,513223,4007,0.0,0.000806884366,0.002393509764883492,-1,19,no_positive_lower_bound
91,1/100,random,yxyx,513223,3990,0.0,0.008145500153,0.018318592642990194,-1,19,no_positive_lower_bound
91,3/100,random,yxyx,513223,3961,0.0,0.025054841526,0.04547172375970601,-1,20,no_positive_lower_bound
91,1/1000,geometry_balanced,xxyy,513223,4010,0.843,0.001105648502,0.0004172253068858995,15,19,next_bound_exceeds_tolerance
91,1/100,geometry_balanced,xxyy,513223,4009,0.843,0.009507486919,0.0005196984359697568,12,19,next_bound_exceeds_tolerance
91,3/100,geometry_balanced,xxyy,513223,4009,0.843,0.028491432545,0.0005196984359697568,4,19,next_bound_exceeds_tolerance
92,1/1000,fixed_x,xxxx,870894,6804,0.93,0.000845198347,9.646149622933774e-05,16,17,next_bound_exceeds_tolerance
92,1/100,fixed_x,xxxx,870894,6810,0.93,0.006660490523,0.004210619426212148,13,17,next_bound_exceeds_tolerance
92,3/100,fixed_x,xxxx,870894,6822,0.93,0.020013005285,0.012429934257324044,7,14,next_bound_exceeds_tolerance
92,1/1000,fixed_y,yyyy,870894,6804,0.843,0.000924810002,9.646149622933774e-05,15,17,next_bound_exceeds_tolerance
92,1/100,fixed_y,yyyy,870894,6806,0.843,0.009210975017,0.0014681803173777655,12,17,next_bound_exceeds_tolerance
92,3/100,fixed_y,yyyy,870894,6810,0.843,0.027626040394,0.004210619426212148,4,17,next_bound_exceeds_tolerance
92,1/1000,alternating_xy,xyxy,870894,6805,0.0,0.00079393295,0.0007823624915180462,-1,17,no_positive_lower_bound
92,1/100,alternating_xy,xyxy,870894,6812,0.0,0.007440319353,0.005581339315731339,-1,17,no_positive_lower_bound
92,3/100,alternating_xy,xyxy,870894,6827,0.0,0.022296260409,0.01585109877608965,-1,14,no_positive_lower_bound
92,1/1000,random,xyyy,870894,6804,0.429,0.000980832837,9.646149622933774e-05,15,17,next_bound_exceeds_tolerance
92,1/100,random,xyyy,870894,6802,0.429,0.009361749044,0.0012755899019829446,8,18,next_bound_exceeds_tolerance
92,3/100,random,xyyy,870894,6799,0.429,0.028080686614,0.003334290138967517,-1,18,terminal_bound_exceeds_tolerance
92,1/1000,geometry_balanced,xxyy,870894,6804,0.843,0.000949596143,9.646149622933774e-05,15,17,next_bound_exceeds_tolerance
92,1/100,geometry_balanced,xxyy,870894,6805,0.843,0.009473785333,0.0007823624915180462,12,17,next_bound_exceeds_tolerance
92,3/100,geometry_balanced,xxyy,870894,6806,0.843,0.028381676462,0.0014681803173777655,4,17,next_bound_exceeds_tolerance
93,1/1000,fixed_x,xxxx,982474,7675,0.93,0.000914021147,0.00036750341930595463,16,17,next_bound_exceeds_tolerance
93,1/100,fixed_x,xxxx,982474,7672,0.93,0.008749669117,0.0022747172039022604,13,17,next_bound_exceeds_tolerance
93,3/100,fixed_x,xxxx,982474,7665,0.93,0.026219227583,0.006725984440258321,6,17,next_bound_exceeds_tolerance
93,1/1000,fixed_y,yyyy,982474,7675,0.843,0.000638898219,0.00036750341930595463,16,17,next_bound_exceeds_tolerance
93,1/100,fixed_y,yyyy,982474,7669,0.843,0.006355588646,0.004182214334066387,13,17,next_bound_exceeds_tolerance
93,3/100,fixed_y,yyyy,982474,7656,0.843,0.01912487121,0.012451307151663956,6,20,next_bound_exceeds_tolerance
93,1/1000,alternating_xy,xyxy,982474,7675,0.0,0.000820745285,0.00036750341930595463,-1,17,no_positive_lower_bound
93,1/100,alternating_xy,xyxy,982474,7672,0.0,0.007770107186,0.0022747172039022604,-1,17,no_positive_lower_bound
93,3/100,alternating_xy,xyxy,982474,7664,0.0,0.023265601221,0.007362005621955933,-1,17,no_positive_lower_bound
93,1/1000,random,yyyy,982474,7675,0.843,0.000638898219,0.00036750341930595463,16,17,next_bound_exceeds_tolerance
93,1/100,random,yyyy,982474,7669,0.843,0.006355588646,0.004182214334066387,13,17,next_bound_exceeds_tolerance
93,3/100,random,yyyy,982474,7656,0.843,0.01912487121,0.012451307151663956,6,20,next_bound_exceeds_tolerance
93,1/1000,geometry_balanced,xxyy,982474,7675,0.843,0.001025647337,0.00036750341930595463,15,17,next_bound_exceeds_tolerance
93,1/100,geometry_balanced,xxyy,982474,7674,0.843,0.00939383037,0.0010032098590086655,12,17,next_bound_exceeds_tolerance
93,3/100,geometry_balanced,xxyy,982474,7671,0.843,0.028179630636,0.0029105181023266,4,17,next_bound_exceeds_tolerance
94,1/1000,fixed_x,xxxx,432956,3382,0.93,0.00097045535,0.0004241171146764203,16,19,next_bound_exceeds_tolerance
94,1/100,fixed_x,xxxx,432956,3380,0.93,0.009240815622,0.0022334703378816523,12,19,next_bound_exceeds_tolerance
94,3/100,fixed_x,xxxx,432956,3376,0.93,0.02768171582,0.005851133639377139,6,19,next_bound_exceeds_tolerance
94,1/1000,fixed_y,yyyy,432956,3382,0.843,0.001016367542,0.0004241171146764203,15,19,next_bound_exceeds_tolerance
94,1/100,fixed_y,yyyy,432956,3381,0.843,0.009431655065,0.001328836960188242,12,19,next_bound_exceeds_tolerance
94,3/100,fixed_y,yyyy,432956,3379,0.843,0.028274639276,0.0031380169710410744,4,19,next_bound_exceeds_tolerance
94,1/1000,alternating_xy,xyxy,432956,3382,0.0,0.001049099001,0.0004241171146764203,-1,19,no_positive_lower_bound
94,1/100,alternating_xy,xyxy,432956,3381,0.0,0.009399213688,0.001328836960188242,-1,19,no_positive_lower_bound
94,3/100,alternating_xy,xyxy,432956,3379,0.0,0.028163435675,0.0031380169710410744,-1,19,no_positive_lower_bound
94,1/1000,random,xyyx,432956,3382,0.843,0.000827365932,0.0004241171146764203,16,19,next_bound_exceeds_tolerance
94,1/100,random,xyyx,432956,3379,0.843,0.008244090215,0.0031380169710410744,12,19,next_bound_exceeds_tolerance
94,3/100,random,xyyx,432956,3371,0.843,0.024657346167,0.010371234098055638,5,19,next_bound_exceeds_tolerance
94,1/1000,geometry_balanced,xxyy,432956,3382,0.843,0.000687720094,0.0004241171146764203,16,19,next_bound_exceeds_tolerance
94,1/100,geometry_balanced,xxyy,432956,3377,0.843,0.006795045896,0.0049468488979679225,13,19,next_bound_exceeds_tolerance
94,3/100,geometry_balanced,xxyy,432956,3366,0.843,0.020414655923,0.014889103934979178,6,19,next_bound_exceeds_tolerance
95,1/1000,fixed_x,xxxx,328641,2568,0.93,0.001000197657,0.0004008384470819971,16,16,next_bound_exceeds_tolerance
95,1/100,fixed_x,xxxx,328641,2569,0.93,0.009332233695,0.0012153324341424721,12,16,next_bound_exceeds_tolerance
95,3/100,fixed_x,xxxx,328641,2572,0.93,0.027993879371,0.0036595535160095405,5,16,next_bound_exceeds_tolerance
95,1/1000,fixed_y,yyyy,328641,2567,0.843,0.000791967329,0.00041353212358643724,16,16,next_bound_exceeds_tolerance
95,1/100,fixed_y,yyyy,328641,2563,0.843,0.007918474562,0.0036697774966712986,12,19,next_bound_exceeds_tolerance
95,3/100,fixed_y,yyyy,328641,2553,0.843,0.023736590417,0.011801684813206722,5,20,next_bound_exceeds_tolerance
95,1/1000,alternating_xy,xyxy,328641,2569,0.0,0.000765032021,0.0012153324341424721,-1,16,no_positive_lower_bound
95,1/100,alternating_xy,xyxy,328641,2578,0.0,0.007098199424,0.008551309270614151,-1,16,no_positive_lower_bound
95,3/100,alternating_xy,xyxy,328641,2597,0.0,0.02138961511,0.024070706328998166,-1,15,no_positive_lower_bound
95,1/1000,random,xxyy,328641,2568,0.843,0.001006740918,0.0004008384470819971,15,16,next_bound_exceeds_tolerance
95,1/100,random,xxyy,328641,2569,0.843,0.00943150894,0.0012153324341424721,12,16,next_bound_exceeds_tolerance
95,3/100,random,xxyy,328641,2571,0.843,0.028284895872,0.0028446901065876445,4,16,next_bound_exceeds_tolerance
95,1/1000,geometry_balanced,xxyy,328641,2568,0.843,0.001006740918,0.0004008384470819971,15,16,next_bound_exceeds_tolerance
95,1/100,geometry_balanced,xxyy,328641,2569,0.843,0.00943150894,0.0012153324341424721,12,16,next_bound_exceeds_tolerance
95,3/100,geometry_balanced,xxyy,328641,2571,0.843,0.028284895872,0.0028446901065876445,4,16,next_bound_exceeds_tolerance
96,1/1000,fixed_x,xxxx,179124,1400,0.93,0.000666526289,0.0004078583226139738,16,16,next_bound_exceeds_tolerance
96,1/100,fixed_x,xxxx,179124,1405,0.93,0.006678812284,0.0038436253795579058,13,16,next_bound_exceeds_tolerance
96,3/100,fixed_x,xxxx,179124,1418,0.93,0.019949641496,0.012786395015427835,7,16,next_bound_exceeds_tolerance
96,1/1000,fixed_y,yyyy,179124,1399,0.843,0.000940716712,0.00027904394314864786,15,16,next_bound_exceeds_tolerance
96,1/100,fixed_y,yyyy,179124,1397,0.843,0.009199136534,0.0016525971228857894,12,16,next_bound_exceeds_tolerance
96,3/100,fixed_y,yyyy,179124,1393,0.843,0.027583037601,0.004398697359980182,4,20,next_bound_exceeds_tolerance
96,1/1000,alternating_xy,xyxy,179124,1399,0.0,0.000915795849,0.00027904394314864786,-1,16,no_positive_lower_bound
96,1/100,alternating_xy,xyxy,179124,1396,0.0,0.009141216537,0.002339247985659621,-1,20,no_positive_lower_bound
96,3/100,alternating_xy,xyxy,179124,1389,0.0,0.027420260806,0.0071434547492534115,-1,20,no_positive_lower_bound
96,1/1000,random,xxyx,179124,1400,0.429,0.000853244462,0.0004078583226139738,15,16,next_bound_exceeds_tolerance
96,1/100,random,xxyx,179124,1403,0.429,0.00817145398,0.002469067514689591,9,16,next_bound_exceeds_tolerance
96,3/100,random,xxyx,179124,1411,0.429,0.024493050457,0.007969305013039198,-1,16,terminal_bound_exceeds_tolerance
96,1/1000,geometry_balanced,xxyy,179124,1400,0.843,0.00111004575,0.0004078583226139738,15,16,next_bound_exceeds_tolerance
96,1/100,geometry_balanced,xxyy,179124,1400,0.843,0.009435748539,0.0004078583226139738,12,16,next_bound_exceeds_tolerance
96,3/100,geometry_balanced,xxyy,179124,1402,0.843,0.02827231617,0.001781914077360132,4,16,next_bound_exceeds_tolerance
97,1/1000,fixed_x,xxxx,253858,1983,0.93,0.000991447859,0.00019775010273395216,16,16,next_bound_exceeds_tolerance
97,1/100,fixed_x,xxxx,253858,1983,0.93,0.009505790247,0.00019775010273395216,12,16,next_bound_exceeds_tolerance
97,3/100,fixed_x,xxxx,253858,1983,0.93,0.028503083696,0.00019775010273395216,5,16,next_bound_exceeds_tolerance
97,1/1000,fixed_y,yyyy,253858,1983,0.843,0.000999660896,0.00019775010273395216,15,16,next_bound_exceeds_tolerance
97,1/100,fixed_y,yyyy,253858,1983,0.843,0.009507147171,0.00019775010273395216,12,16,next_bound_exceeds_tolerance
97,3/100,fixed_y,yyyy,253858,1983,0.843,0.028503904478,0.00019775010273395216,4,16,next_bound_exceeds_tolerance
97,1/1000,alternating_xy,xyxy,253858,1981,0.0,0.000798213138,0.0016864385551531016,-1,16,no_positive_lower_bound
97,1/100,alternating_xy,xyxy,253858,1963,0.0,0.008112340211,0.015064416246628128,-1,20,no_positive_lower_bound
97,3/100,alternating_xy,xyxy,253858,1932,0.0,0.024974736933,0.03801814630227449,-1,20,no_positive_lower_bound
97,1/1000,random,yxxx,253858,1983,0.429,0.001123256797,0.00019775010273395216,15,16,next_bound_exceeds_tolerance
97,1/100,random,yxxx,253858,1985,0.429,0.009039777382,0.001291385753091967,8,16,next_bound_exceeds_tolerance
97,3/100,random,yxxx,253858,1990,0.429,0.027067861404,0.0050161793434617425,-1,16,terminal_bound_exceeds_tolerance
97,1/1000,geometry_balanced,xxyy,253858,1983,0.843,0.000772550376,0.00019775010273395216,16,16,next_bound_exceeds_tolerance
97,1/100,geometry_balanced,xxyy,253858,1976,0.843,0.00634398696,0.005406198882872222,13,20,next_bound_exceeds_tolerance
97,3/100,geometry_balanced,xxyy,253858,1962,0.843,0.019093706461,0.01580656590766344,6,20,next_bound_exceeds_tolerance
98,1/1000,fixed_x,xxxx,979585,7652,0.93,0.000770016411,0.0006413873997981304,16,17,next_bound_exceeds_tolerance
98,1/100,fixed_x,xxxx,979585,7647,0.93,0.006499674945,0.003823957970109832,13,17,next_bound_exceeds_tolerance
98,3/100,fixed_x,xxxx,979585,7634,0.93,0.019503151022,0.01210248337074045,7,20,next_bound_exceeds_tolerance
98,1/1000,fixed_y,yyyy,979585,7653,0.843,0.000951513534,4.971866958587777e-06,15,17,next_bound_exceeds_tolerance
98,1/100,fixed_y,yyyy,979585,7655,0.843,0.009372244149,0.0012677605887038293,12,17,next_bound_exceeds_tolerance
98,3/100,fixed_y,yyyy,979585,7657,0.843,0.028080338153,0.002540361540697508,4,17,next_bound_exceeds_tolerance
98,1/1000,alternating_xy,xyxy,979585,7653,0.0,0.000943914324,4.971866958587777e-06,-1,17,no_positive_lower_bound
98,1/100,alternating_xy,xyxy,979585,7649,0.0,0.007876448543,0.0025508311752862624,-1,17,no_positive_lower_bound
98,3/100,alternating_xy,xyxy,979585,7642,0.0,0.023625130274,0.007007349714363071,-1,17,no_positive_lower_bound
98,1/1000,random,yxxx,979585,7653,0.429,0.000947525763,4.971866958587777e-06,15,17,next_bound_exceeds_tolerance
98,1/100,random,yxxx,979585,7650,0.429,0.00901779203,0.0019143170575773888,8,17,next_bound_exceeds_tolerance
98,3/100,random,yxxx,979585,7644,0.429,0.027058904162,0.005733894505517263,-1,17,terminal_bound_exceeds_tolerance
98,1/1000,geometry_balanced,xxyy,979585,7653,0.843,0.000949098785,4.971866958587777e-06,15,17,next_bound_exceeds_tolerance
98,1/100,geometry_balanced,xxyy,979585,7652,0.843,0.009429208338,0.0006413873997981304,12,17,next_bound_exceeds_tolerance
98,3/100,geometry_balanced,xxyy,979585,7649,0.843,0.028283554829,0.0025508311752862624,4,17,next_bound_exceeds_tolerance
99,1/1000,fixed_x,xxxx,471609,3685,0.93,0.000494548751,0.0005137234184778776,16,19,next_bound_exceeds_tolerance
99,1/100,fixed_x,xxxx,471609,3692,0.93,0.00429952337,0.00699816780867348,13,15,next_bound_exceeds_tolerance
99,3/100,fixed_x,xxxx,471609,3708,0.93,0.012991410222,0.021829032208392152,8,15,next_bound_exceeds_tolerance
99,1/1000,fixed_y,yyyy,471609,3685,0.843,0.000863476938,0.0005137234184778776,15,19,next_bound_exceeds_tolerance
99,1/100,fixed_y,yyyy,471609,3688,0.843,0.008447193104,0.0032924556991759625,12,15,next_bound_exceeds_tolerance
99,3/100,fixed_y,yyyy,471609,3696,0.843,0.025277372527,0.010704702014105063,5,15,next_bound_exceeds_tolerance
99,1/1000,alternating_xy,xyxy,471609,3685,0.0,0.000192049205,0.0005137234184778776,-1,19,no_positive_lower_bound
99,1/100,alternating_xy,xyxy,471609,3691,0.0,0.001421530384,0.006071661910512198,-1,15,no_positive_lower_bound
99,3/100,alternating_xy,xyxy,471609,3704,0.0,0.004248832548,0.01812015474904743,-1,15,no_positive_lower_bound
99,1/1000,random,yxxx,471609,3685,0.429,0.000727371147,0.0005137234184778776,15,19,next_bound_exceeds_tolerance
99,1/100,random,yxxx,471609,3693,0.429,0.006826111898,0.007924725088006752,9,15,next_bound_exceeds_tolerance
99,3/100,random,yxxx,471609,3712,0.429,0.020428848398,0.025538649624253902,-1,15,terminal_bound_exceeds_tolerance
99,1/1000,geometry_balanced,xxyy,471609,3685,0.843,0.000767440597,0.0005137234184778776,16,19,next_bound_exceeds_tolerance
99,1/100,geometry_balanced,xxyy,471609,3689,0.843,0.007591828202,0.004218805536292148,12,15,next_bound_exceeds_tolerance
99,3/100,geometry_balanced,xxyy,471609,3698,0.843,0.022768308019,0.012558271003545887,5,15,next_bound_exceeds_tolerance
100,1/1000,fixed_x,xxxx,299843,2343,0.93,0.00102710636,0.00037492286456067584,16,16,next_bound_exceeds_tolerance
100,1/100,fixed_x,xxxx,299843,2343,0.93,0.009458928297,0.00037492286456067584,12,16,next_bound_exceeds_tolerance
100,3/100,fixed_x,xxxx,299843,2345,0.93,0.028336821263,0.0019486711556173212,5,16,next_bound_exceeds_tolerance
100,1/1000,fixed_y,yyyy,299843,2342,0.843,0.000792447748,0.00041176863214849264,16,16,next_bound_exceeds_tolerance
100,1/100,fixed_y,yyyy,299843,2338,0.843,0.007900305062,0.0035573145019654273,12,19,next_bound_exceeds_tolerance
100,3/100,fixed_y,yyyy,299843,2329,0.843,0.023701858153,0.010627626467271209,5,20,next_bound_exceeds_tolerance
100,1/1000,alternating_xy,xyxy,299843,2344,0.0,0.000607263435,0.0011617361623602193,-1,16,no_positive_lower_bound
100,1/100,alternating_xy,xyxy,299843,2361,0.0,0.005886210025,0.014556094705264422,-1,16,no_positive_lower_bound
100,3/100,alternating_xy,xyxy,299843,2395,0.0,0.018044976862,0.04144819278287883,-1,12,no_positive_lower_bound
100,1/1000,random,xyyx,299843,2342,0.843,0.000881361279,0.00041176863214849264,15,16,next_bound_exceeds_tolerance
100,1/100,random,xyyx,299843,2339,0.843,0.008650676,0.0027711112622078554,12,19,next_bound_exceeds_tolerance
100,3/100,random,xyyx,299843,2331,0.843,0.025913805475,0.009057306200064013,5,20,next_bound_exceeds_tolerance
100,1/1000,geometry_balanced,xxyy,299843,2343,0.843,0.000992300186,0.00037492286456067584,15,16,next_bound_exceeds_tolerance
100,1/100,geometry_balanced,xxyy,299843,2344,0.843,0.0094086473,0.0011617361623602193,12,16,next_bound_exceeds_tolerance
100,3/100,geometry_balanced,xxyy,299843,2347,0.843,0.028226408614,0.003522905805033161,4,16,next_bound_exceeds_tolerance
101,1/1000,fixed_x,xxxx,43970,344,0.93,0.000760249299,0.0003057097118793867,16,17,next_bound_exceeds_tolerance
101,1/100,fixed_x,xxxx,43970,349,0.93,0.007590295894,0.0034617101645828606,13,17,next_bound_exceeds_tolerance
101,3/100,fixed_x,xxxx,43970,359,0.93,0.022814430786,0.009775281863402945,6,16,next_bound_exceeds_tolerance
101,1/1000,fixed_y,yyyy,43970,344,0.843,0.000955670779,0.0003057097118793867,15,17,next_bound_exceeds_tolerance
101,1/100,fixed_y,yyyy,43970,346,0.843,0.009131720955,0.0015680470359244391,12,17,next_bound_exceeds_tolerance
101,3/100,fixed_y,yyyy,43970,351,0.843,0.027387177638,0.004724256989685495,5,17,next_bound_exceeds_tolerance
101,1/1000,alternating_xy,xyxy,43970,344,0.0,0.00079721765,0.0003057097118793867,-1,17,no_positive_lower_bound
101,1/100,alternating_xy,xyxy,43970,347,0.0,0.007785639228,0.0021992471283718254,-1,17,no_positive_lower_bound
101,3/100,alternating_xy,xyxy,43970,355,0.0,0.023355088474,0.00724960194387053,-1,17,no_positive_lower_bound
101,1/1000,random,yyxy,43970,344,0.429,0.000913233269,0.0003057097118793867,15,17,next_bound_exceeds_tolerance
101,1/100,random,yyxy,43970,346,0.429,0.008800848476,0.0015680470359244391,9,17,next_bound_exceeds_tolerance
101,3/100,random,yyxy,43970,352,0.429,0.02635771746,0.005355561818197959,-1,17,terminal_bound_exceeds_tolerance
101,1/1000,geometry_balanced,xxyy,43970,344,0.843,0.001043121622,0.0003057097118793867,15,17,next_bound_exceeds_tolerance
101,1/100,geometry_balanced,xxyy,43970,344,0.843,0.009466506437,0.0003057097118793867,12,17,next_bound_exceeds_tolerance
101,3/100,geometry_balanced,xxyy,43970,346,0.843,0.028381677334,0.0015680470359244391,4,17,next_bound_exceeds_tolerance
102,1/1000,fixed_x,xxxx,177702,1388,0.93,0.001009699768,0.00020364286453036288,16,16,next_bound_exceeds_tolerance
102,1/100,fixed_x,xxxx,177702,1388,0.93,0.009508924214,0.00020364286453036288,12,16,next_bound_exceeds_tolerance
102,3/100,fixed_x,xxxx,177702,1389,0.93,0.028503640961,0.0004823412785896401,5,16,next_bound_exceeds_tolerance
102,1/1000,fixed_y,yyyy,177702,1388,0.843,0.001000577392,0.00020364286453036288,15,16,next_bound_exceeds_tolerance
102,1/100,fixed_y,yyyy,177702,1388,0.843,0.009504388377,0.00020364286453036288,12,16,next_bound_exceeds_tolerance
102,3/100,fixed_y,yyyy,177702,1388,0.843,0.028500868313,0.00020364286453036288,4,16,next_bound_exceeds_tolerance
102,1/1000,alternating_xy,xyxy,177702,1388,0.0,0.000994472819,0.00020364286453036288,-1,16,no_positive_lower_bound
102,1/100,alternating_xy,xyxy,177702,1389,0.0,0.009475094067,0.0004823412785896401,-1,16,no_positive_lower_bound
102,3/100,alternating_xy,xyxy,177702,1391,0.0,0.028422039107,0.0018545589345702264,-1,16,no_positive_lower_bound
102,1/1000,random,xyxy,177702,1388,0.0,0.000994472819,0.00020364286453036288,-1,16,no_positive_lower_bound
102,1/100,random,xyxy,177702,1389,0.0,0.009475094067,0.0004823412785896401,-1,16,no_positive_lower_bound
102,3/100,random,xyxy,177702,1391,0.0,0.028422039107,0.0018545589345702264,-1,16,no_positive_lower_bound
102,1/1000,geometry_balanced,xxyy,177702,1388,0.843,0.000819331591,0.00020364286453036288,16,16,next_bound_exceeds_tolerance
102,1/100,geometry_balanced,xxyy,177702,1384,0.843,0.008063042703,0.002946747617056387,12,20,next_bound_exceeds_tolerance
102,3/100,geometry_balanced,xxyy,177702,1376,0.843,0.024212696104,0.008428959207229544,5,20,next_bound_exceeds_tolerance
103,1/1000,fixed_x,xxxx,303259,2369,0.93,0.001001526171,0.00016662774250514935,16,16,next_bound_exceeds_tolerance
103,1/100,fixed_x,xxxx,303259,2370,0.93,0.009438135199,0.0006233594115961185,12,16,next_bound_exceeds_tolerance
103,3/100,fixed_x,xxxx,303259,2372,0.93,0.028303669159,0.0022037001291036907,5,16,next_bound_exceeds_tolerance
103,1/1000,fixed_y,yyyy,303259,2369,0.843,0.0008414341,0.00016662774250514935,15,16,next_bound_exceeds_tolerance
103,1/100,fixed_y,yyyy,303259,2365,0.843,0.007916539192,0.003325352452748305,12,19,next_bound_exceeds_tolerance
103,3/100,fixed_y,yyyy,303259,2355,0.843,0.023697064409,0.011213559041142298,5,20,next_bound_exceeds_tolerance
103,1/1000,alternating_xy,xyxy,303259,2371,0.0,0.000602513546,0.001413468738539408,-1,16,no_positive_lower_bound
103,1/100,alternating_xy,xyxy,303259,2386,0.0,0.006080447224,0.013279694658421761,-1,16,no_positive_lower_bound
103,3/100,alternating_xy,xyxy,303259,2417,0.0,0.018567539347,0.03788864017342943,-1,12,no_positive_lower_bound
103,1/1000,random,xyxx,303259,2369,0.429,0.000957343017,0.00016662774250514935,15,16,next_bound_exceeds_tolerance
103,1/100,random,xyxx,303259,2369,0.429,0.009490621351,0.00016662774250514935,8,16,next_bound_exceeds_tolerance
103,3/100,random,xyxx,303259,2367,0.429,0.028448540684,0.0017462350962519706,-1,16,terminal_bound_exceeds_tolerance
103,1/1000,geometry_balanced,xxyy,303259,2369,0.843,0.000996729736,0.00016662774250514935,15,16,next_bound_exceeds_tolerance
103,1/100,geometry_balanced,xxyy,303259,2371,0.843,0.009416404593,0.001413468738539408,12,16,next_bound_exceeds_tolerance
103,3/100,geometry_balanced,xxyy,303259,2373,0.843,0.028230309586,0.002994053473877724,4,16,next_bound_exceeds_tolerance
104,1/1000,fixed_x,xxxx,606677,4740,0.93,0.000610994472,0.0003058954086641729,16,18,next_bound_exceeds_tolerance
104,1/100,fixed_x,xxxx,606677,4748,0.93,0.003274365975,0.007587799967986042,13,18,next_bound_exceeds_tolerance
104,3/100,fixed_x,xxxx,606677,4764,0.93,0.009672353584,0.022135762883760186,9,14,next_bound_exceeds_tolerance
104,1/1000,fixed_y,yyyy,606677,4739,0.843,0.000990910816,0.0006047033160446581,15,18,next_bound_exceeds_tolerance
104,1/100,fixed_y,yyyy,606677,4737,0.843,0.009012071694,0.0024261380363606922,12,18,next_bound_exceeds_tolerance
104,3/100,fixed_y,yyyy,606677,4731,0.843,0.027012078414,0.00789231958257327,5,19,next_bound_exceeds_tolerance
104,1/1000,alternating_xy,xyxy,606677,4740,0.0,0.001054077348,0.0003058954086641729,-1,18,no_positive_lower_bound
104,1/100,alternating_xy,xyxy,606677,4740,0.0,0.009511401941,0.0003058954086641729,-1,18,no_positive_lower_bound
104,3/100,alternating_xy,xyxy,606677,4740,0.0,0.028504121843,0.0003058954086641729,-1,18,no_positive_lower_bound
104,1/1000,random,xxxx,606677,4740,0.93,0.000610994472,0.0003058954086641729,16,18,next_bound_exceeds_tolerance
104,1/100,random,xxxx,606677,4748,0.93,0.003274365975,0.007587799967986042,13,18,next_bound_exceeds_tolerance
104,3/100,random,xxxx,606677,4764,0.93,0.009672353584,0.022135762883760186,9,14,next_bound_exceeds_tolerance
104,1/1000,geometry_balanced,xxyy,606677,4740,0.843,0.000959581375,0.0003058954086641729,15,18,next_bound_exceeds_tolerance
104,1/100,geometry_balanced,xxyy,606677,4741,0.843,0.009396266386,0.001216414658891137,12,18,next_bound_exceeds_tolerance
104,3/100,geometry_balanced,xxyy,606677,4744,0.843,0.028183705761,0.003947492684827046,4,18,next_bound_exceeds_tolerance
105,1/1000,fixed_x,xxxx,121217,948,0.93,0.000902524454,0.0006497691503904399,16,17,next_bound_exceeds_tolerance
105,1/100,fixed_x,xxxx,121217,952,0.93,0.007317694251,0.0032698851864167208,13,16,next_bound_exceeds_tolerance
105,3/100,fixed_x,xxxx,121217,963,0.93,0.021968574529,0.01047994469619264,7,16,next_bound_exceeds_tolerance
105,1/1000,fixed_y,yyyy,121217,947,0.843,0.000953621333,5.116067781261387e-06,15,17,next_bound_exceeds_tolerance
105,1/100,fixed_y,yyyy,121217,951,0.843,0.008515885183,0.002614769923958589,12,16,next_bound_exceeds_tolerance
105,3/100,fixed_y,yyyy,121217,959,0.843,0.025509112248,0.007857300994476039,5,16,next_bound_exceeds_tolerance
105,1/1000,alternating_xy,xyxy,121217,947,0.0,0.000954449473,5.116067781261387e-06,-1,17,no_positive_lower_bound
105,1/100,alternating_xy,xyxy,121217,951,0.0,0.008299302923,0.002614769923958589,-1,16,no_positive_lower_bound
105,3/100,alternating_xy,xyxy,121217,959,0.0,0.024883756167,0.007857300994476039,-1,16,no_positive_lower_bound
105,1/1000,random,yxxx,121217,948,0.429,0.000866210556,0.0006497691503904399,15,17,next_bound_exceeds_tolerance
105,1/100,random,yxxx,121217,953,0.429,0.007620754943,0.003925057933529369,9,16,next_bound_exceeds_tolerance
105,3/100,random,yxxx,121217,964,0.429,0.022869973762,0.011135749062109467,-1,16,terminal_bound_exceeds_tolerance
105,1/1000,geometry_balanced,xxyy,121217,948,0.843,0.000324066956,0.0006497691503904399,16,17,next_bound_exceeds_tolerance
105,1/100,geometry_balanced,xxyy,121217,955,0.843,0.001525918787,0.00523557583906812,14,16,next_bound_exceeds_tolerance
105,3/100,geometry_balanced,xxyy,121217,970,0.843,0.004302457828,0.015071779299524217,9,16,next_bound_exceeds_tolerance
106,1/1000,fixed_x,xxxx,466769,3647,0.93,0.001029368413,0.0003392907407411295,15,19,next_bound_exceeds_tolerance
106,1/100,fixed_x,xxxx,466769,3647,0.93,0.00950742241,0.0003392907407411295,12,19,next_bound_exceeds_tolerance
106,3/100,fixed_x,xxxx,466769,3647,0.93,0.028501850542,0.0003392907407411295,5,19,next_bound_exceeds_tolerance
106,1/1000,fixed_y,yyyy,466769,3647,0.843,0.001031195043,0.0003392907407411295,15,19,next_bound_exceeds_tolerance
106,1/100,fixed_y,yyyy,466769,3647,0.843,0.009506377261,0.0003392907407411295,12,19,next_bound_exceeds_tolerance
106,3/100,fixed_y,yyyy,466769,3647,0.843,0.028500580474,0.0003392907407411295,4,19,next_bound_exceeds_tolerance
106,1/1000,alternating_xy,xyxy,466769,3647,0.0,0.001080409801,0.0003392907407411295,-1,19,no_positive_lower_bound
106,1/100,alternating_xy,xyxy,466769,3647,0.0,0.009506157009,0.0003392907407411295,-1,19,no_positive_lower_bound
106,3/100,alternating_xy,xyxy,466769,3647,0.0,0.02849629197,0.0003392907407411295,-1,19,no_positive_lower_bound
106,1/1000,random,xxyy,466769,3646,0.843,0.001100413658,0.0005847166577572303,15,19,next_bound_exceeds_tolerance
106,1/100,random,xxyy,466769,3645,0.843,0.009308245115,0.0015086655784113518,12,19,next_bound_exceeds_tolerance
106,3/100,random,xxyy,466769,3642,0.843,0.027918688776,0.004280158331890726,4,19,next_bound_exceeds_tolerance
106,1/1000,geometry_balanced,xxyy,466769,3646,0.843,0.001100413658,0.0005847166577572303,15,19,next_bound_exceeds_tolerance
106,1/100,geometry_balanced,xxyy,466769,3645,0.843,0.009308245115,0.0015086655784113518,12,19,next_bound_exceeds_tolerance
106,3/100,geometry_balanced,xxyy,466769,3642,0.843,0.027918688776,0.004280158331890726,4,19,next_bound_exceeds_tolerance
107,1/1000,fixed_x,xxxx,25817,201,0.93,0.000643821231,0.0004371947330263038,16,17,next_bound_exceeds_tolerance
107,1/100,fixed_x,xxxx,25817,195,0.93,0.00643394416,0.004209594170138138,13,17,next_bound_exceeds_tolerance
107,3/100,fixed_x,xxxx,25817,182,0.93,0.019323569919,0.01238160517687665,7,20,next_bound_exceeds_tolerance
107,1/1000,fixed_y,yyyy,25817,202,0.843,0.000997757664,0.00019158158934783832,15,17,next_bound_exceeds_tolerance
107,1/100,fixed_y,yyyy,25817,202,0.843,0.009491847194,0.00019158158934783832,12,17,next_bound_exceeds_tolerance
107,3/100,fixed_y,yyyy,25817,203,0.843,0.028477094398,0.0008203702181021484,4,17,next_bound_exceeds_tolerance
107,1/1000,alternating_xy,xyxy,25817,201,0.0,0.001117347402,0.0004371947330263038,-1,17,no_positive_lower_bound
107,1/100,alternating_xy,xyxy,25817,199,0.0,0.008787476016,0.0016947104540941712,-1,17,no_positive_lower_bound
107,3/100,alternating_xy,xyxy,25817,195,0.0,0.026338916301,0.004209594170138138,-1,17,no_positive_lower_bound
107,1/1000,random,yyxx,25817,202,0.843,0.000960292774,0.00019158158934783832,15,17,next_bound_exceeds_tolerance
107,1/100,random,yyxx,25817,203,0.843,0.009384818761,0.0008203702181021484,12,17,next_bound_exceeds_tolerance
107,3/100,random,yyxx,25817,206,0.843,0.028159356298,0.002706809931166315,4,17,next_bound_exceeds_tolerance
107,1/1000,geometry_balanced,xxyy,25817,201,0.843,0.000476841157,0.0004371947330263038,16,17,next_bound_exceeds_tolerance
107,1/100,geometry_balanced,xxyy,25817,194,0.843,0.004677948797,0.004838284316428643,13,17,next_bound_exceeds_tolerance
107,3/100,geometry_balanced,xxyy,25817,178,0.843,0.0141723378,0.014895651062225101,7,20,next_bound_exceeds_tolerance
108,1/1000,fixed_x,xxxx,121250,948,0.93,0.000264945232,0.00048093695011230486,16,17,next_bound_exceeds_tolerance
108,1/100,fixed_x,xxxx,121250,955,0.93,0.0025588845,0.005066744192029269,14,16,next_bound_exceeds_tolerance
108,3/100,fixed_x,xxxx,121250,971,0.93,0.00761400141,0.015559157865166751,9,16,next_bound_exceeds_tolerance
108,1/1000,fixed_y,yyyy,121250,947,0.843,0.000968974523,0.00017394827463558123,15,17,next_bound_exceeds_tolerance
108,1/100,fixed_y,yyyy,121250,947,0.843,0.009482937705,0.00017394827463558123,12,17,next_bound_exceeds_tolerance
108,3/100,fixed_y,yyyy,121250,945,0.843,0.028415712279,0.0014835460476043153,4,20,next_bound_exceeds_tolerance
108,1/1000,alternating_xy,xyxy,121250,947,0.0,0.00100546339,0.00017394827463558123,-1,17,no_positive_lower_bound
108,1/100,alternating_xy,xyxy,121250,947,0.0,0.009511897505,0.00017394827463558123,-1,17,no_positive_lower_bound
108,3/100,alternating_xy,xyxy,121250,948,0.0,0.028493711665,0.00048093695011230486,-1,17,no_positive_lower_bound
108,1/1000,random,yxyx,121250,948,0.0,0.000268769524,0.00048093695011230486,-1,17,no_positive_lower_bound
108,1/100,random,yxyx,121250,956,0.0,0.002040673736,0.0057220894805747775,-1,16,no_positive_lower_bound
108,3/100,random,yxyx,121250,974,0.0,0.005997714327,0.017528119674696196,-1,16,no_positive_lower_bound
108,1/1000,geometry_balanced,xxyy,121250,948,0.843,0.000879800272,0.00048093695011230486,15,17,next_bound_exceeds_tolerance
108,1/100,geometry_balanced,xxyy,121250,952,0.843,0.007934795612,0.0031010531935404336,12,16,next_bound_exceeds_tolerance
108,3/100,geometry_balanced,xxyy,121250,960,0.843,0.023719565869,0.008344045125729596,5,16,next_bound_exceeds_tolerance
109,1/1000,fixed_x,xxxx,766337,5986,0.93,0.000643591312,0.0007761977376838277,16,18,next_bound_exceeds_tolerance
109,1/100,fixed_x,xxxx,766337,5980,0.93,0.00569984917,0.005399777648069777,13,18,next_bound_exceeds_tolerance
109,3/100,fixed_x,xxxx,766337,5965,0.93,0.016944575512,0.016977320637443092,7,20,next_bound_exceeds_tolerance
109,1/1000,fixed_y,yyyy,766337,5987,0.843,0.000944647093,6.016572203202967e-06,15,18,next_bound_exceeds_tolerance
109,1/100,fixed_y,yyyy,766337,5982,0.843,0.007587226287,0.003858110096733489,12,18,next_bound_exceeds_tolerance
109,3/100,fixed_y,yyyy,766337,5972,0.843,0.022815835337,0.011571173593749083,5,18,next_bound_exceeds_tolerance
109,1/1000,alternating_xy,xyxy,766337,5987,0.0,0.000949852146,6.016572203202967e-06,-1,18,no_positive_lower_bound
109,1/100,alternating_xy,xyxy,766337,5985,0.0,0.009478867009,0.0015464977616981089,-1,18,no_positive_lower_bound
109,3/100,alternating_xy,xyxy,766337,5980,0.0,0.028435630964,0.005399777648069777,-1,18,no_positive_lower_bound
109,1/1000,random,xyyx,766337,5987,0.843,0.000944063413,6.016572203202967e-06,15,18,next_bound_exceeds_tolerance
109,1/100,random,xyyx,766337,5982,0.843,0.007437982756,0.003858110096733489,12,18,next_bound_exceeds_tolerance
109,3/100,random,xyyx,766337,5973,0.843,0.022318195379,0.010799336545602561,6,18,next_bound_exceeds_tolerance
109,1/1000,geometry_balanced,xxyy,766337,5986,0.843,0.000771254808,0.0007761977376838277,16,18,next_bound_exceeds_tolerance
109,1/100,geometry_balanced,xxyy,766337,5981,0.843,0.006246403134,0.004628884665824185,13,18,next_bound_exceeds_tolerance
109,3/100,geometry_balanced,xxyy,766337,5968,0.843,0.018754045352,0.014659696881911086,6,18,next_bound_exceeds_tolerance
110,1/1000,fixed_x,xxxx,687607,5372,0.93,0.000910930333,5.9429426454868987e-05,16,18,next_bound_exceeds_tolerance
110,1/100,fixed_x,xxxx,687607,5376,0.93,0.0081155213,0.0034393266208428636,13,18,next_bound_exceeds_tolerance
110,3/100,fixed_x,xxxx,687607,5385,0.93,0.024360811405,0.01103703021732908,6,18,next_bound_exceeds_tolerance
110,1/1000,fixed_y,yyyy,687607,5373,0.843,0.000887289417,0.000904583814856747,15,18,next_bound_exceeds_tolerance
110,1/100,fixed_y,yyyy,687607,5378,0.843,0.007231100965,0.005128553077388987,12,18,next_bound_exceeds_tolerance
110,3/100,fixed_y,yyyy,687607,5390,0.843,0.021616761757,0.015253712570596715,6,14,next_bound_exceeds_tolerance
110,1/1000,alternating_xy,xyxy,687607,5373,0.0,0.000867861533,0.000904583814856747,-1,18,no_positive_lower_bound
110,1/100,alternating_xy,xyxy,687607,5378,0.0,0.007733659651,0.005128553077388987,-1,18,no_positive_lower_bound
110,3/100,alternating_xy,xyxy,687607,5391,0.0,0.023152919333,0.01609668091390565,-1,14,no_positive_lower_bound
110,1/1000,random,xxyx,687607,5372,0.429,0.000908120465,5.9429426454868987e-05,15,18,next_bound_exceeds_tolerance
110,1/100,random,xxyx,687607,5376,0.429,0.008020648404,0.0034393266208428636,9,18,next_bound_exceeds_tolerance
110,3/100,random,xxyx,687607,5385,0.429,0.024065214423,0.01103703021732908,-1,18,terminal_bound_exceeds_tolerance
110,1/1000,geometry_balanced,xxyy,687607,5372,0.843,0.000946990273,5.9429426454868987e-05,15,18,next_bound_exceeds_tolerance
110,1/100,geometry_balanced,xxyy,687607,5373,0.843,0.009472965518,0.000904583814856747,12,18,next_bound_exceeds_tolerance
110,3/100,geometry_balanced,xxyy,687607,5374,0.843,0.028409553492,0.0017496182623080528,4,18,next_bound_exceeds_tolerance
111,1/1000,fixed_x,xxxx,63322,495,0.93,0.000946517062,0.00018851779107895787,16,17,next_bound_exceeds_tolerance
111,1/100,fixed_x,xxxx,63322,496,0.93,0.009347584612,0.000823544651165874,12,17,next_bound_exceeds_tolerance
111,3/100,fixed_x,xxxx,63322,499,0.93,0.028029256594,0.002728806228727004,5,17,next_bound_exceeds_tolerance
111,1/1000,fixed_y,yyyy,63322,494,0.843,0.000834078401,0.0004464788975663473,16,17,next_bound_exceeds_tolerance
111,1/100,fixed_y,yyyy,63322,490,0.843,0.00794768006,0.0029861638758928747,12,17,next_bound_exceeds_tolerance
111,3/100,fixed_y,yyyy,63322,481,0.843,0.023847136786,0.008698688861201634,5,20,next_bound_exceeds_tolerance
111,1/1000,alternating_xy,xyxy,63322,494,0.0,0.000906229408,0.0004464788975663473,-1,17,no_positive_lower_bound
111,1/100,alternating_xy,xyxy,63322,491,0.0,0.00779604449,0.002351287903886104,-1,17,no_positive_lower_bound
111,3/100,alternating_xy,xyxy,63322,483,0.0,0.023398432373,0.007429450282653936,-1,20,no_positive_lower_bound
111,1/1000,random,yyxy,63322,494,0.429,0.000977875582,0.0004464788975663473,15,17,next_bound_exceeds_tolerance
111,1/100,random,yyxy,63322,491,0.429,0.00868968377,0.002351287903886104,9,17,next_bound_exceeds_tolerance
111,3/100,random,yyxy,63322,485,0.429,0.026029919714,0.006160090874222527,-1,20,terminal_bound_exceeds_tolerance
111,1/1000,geometry_balanced,xxyy,63322,494,0.843,0.001059216789,0.0004464788975663473,15,17,next_bound_exceeds_tolerance
111,1/100,geometry_balanced,xxyy,63322,492,0.843,0.009136214841,0.0017163817481266838,12,17,next_bound_exceeds_tolerance
111,3/100,geometry_balanced,xxyy,63322,488,0.843,0.027369081495,0.004255825256545105,5,17,next_bound_exceeds_tolerance
112,1/1000,fixed_x,xxxx,110793,865,0.93,0.000800382208,0.0003709055165085432,16,17,next_bound_exceeds_tolerance
112,1/100,fixed_x,xxxx,110793,861,0.93,0.007912137186,0.0029718436131043998,13,20,next_bound_exceeds_tolerance
112,3/100,fixed_x,xxxx,110793,852,0.93,0.023772206615,0.00882087102766869,6,20,next_bound_exceeds_tolerance
112,1/1000,fixed_y,yyyy,110793,866,0.843,0.000764935898,0.0002794606740232076,16,17,next_bound_exceeds_tolerance
112,1/100,fixed_y,yyyy,110793,871,0.843,0.007551850725,0.0035320811932117893,12,16,next_bound_exceeds_tolerance
112,3/100,fixed_y,yyyy,110793,882,0.843,0.022719785372,0.010692474054735982,5,16,next_bound_exceeds_tolerance
112,1/1000,alternating_xy,xyxy,110793,866,0.0,0.000902517726,0.0002794606740232076,-1,17,no_positive_lower_bound
112,1/100,alternating_xy,xyxy,110793,868,0.0,0.008861310682,0.001580350994494458,-1,17,no_positive_lower_bound
112,3/100,alternating_xy,xyxy,110793,874,0.0,0.026548705227,0.005484284842702964,-1,16,no_positive_lower_bound
112,1/1000,random,xyyx,110793,866,0.843,0.001067305793,0.0002794606740232076,15,17,next_bound_exceeds_tolerance
112,1/100,random,xyyx,110793,866,0.843,0.009509115328,0.0002794606740232076,12,17,next_bound_exceeds_tolerance
112,3/100,random,xyyx,110793,866,0.843,0.028500569433,0.0002794606740232076,4,17,next_bound_exceeds_tolerance
112,1/1000,geometry_balanced,xxyy,110793,865,0.843,0.001098083712,0.0003709055165085432,15,17,next_bound_exceeds_tolerance
112,1/100,geometry_balanced,xxyy,110793,864,0.843,0.009421878568,0.0010212190490575205,12,17,next_bound_exceeds_tolerance
112,3/100,geometry_balanced,xxyy,110793,862,0.843,0.028213711699,0.002321688105888507,4,20,next_bound_exceeds_tolerance
113,1/1000,fixed_x,xxxx,824788,6444,0.93,0.001019655287,0.00024727093661410795,16,18,next_bound_exceeds_tolerance
113,1/100,fixed_x,xxxx,824788,6444,0.93,0.00950922064,0.00024727093661410795,12,18,next_bound_exceeds_tolerance
113,3/100,fixed_x,xxxx,824788,6443,0.93,0.028504252348,0.00047209609533914644,5,18,next_bound_exceeds_tolerance
113,1/1000,fixed_y,yyyy,824788,6444,0.843,0.00102608564,0.00024727093661410795,15,18,next_bound_exceeds_tolerance
113,1/100,fixed_y,yyyy,824788,6444,0.843,0.009507785749,0.00024727093661410795,12,18,next_bound_exceeds_tolerance
113,3/100,fixed_y,yyyy,824788,6444,0.843,0.028502504121,0.00024727093661410795,4,18,next_bound_exceeds_tolerance
113,1/1000,alternating_xy,xyxy,824788,6442,0.0,0.000830656078,0.0011915648867645648,-1,18,no_positive_lower_bound
113,1/100,alternating_xy,xyxy,824788,6431,0.0,0.008092730472,0.009112424448854172,-1,18,no_positive_lower_bound
113,3/100,alternating_xy,xyxy,824788,6402,0.0,0.024034804284,0.030053217328024615,-1,20,no_positive_lower_bound
113,1/1000,random,yxxy,824788,6443,0.843,0.001077722725,0.00047209609533914644,15,18,next_bound_exceeds_tolerance
113,1/100,random,yxxy,824788,6442,0.843,0.009350780131,0.0011915648867645648,12,18,next_bound_exceeds_tolerance
113,3/100,random,yxxy,824788,6439,0.843,0.028054304479,0.00335058135616806,4,18,next_bound_exceeds_tolerance
113,1/1000,geometry_balanced,xxyy,824788,6444,0.843,0.000769477547,0.00024727093661410795,16,18,next_bound_exceeds_tolerance
113,1/100,geometry_balanced,xxyy,824788,6448,0.843,0.007551523116,0.0031237205512775618,12,18,next_bound_exceeds_tolerance
113,3/100,geometry_balanced,xxyy,824788,6458,0.843,0.022630871943,0.010307699078595058,5,14,next_bound_exceeds_tolerance
114,1/1000,fixed_x,xxxx,814989,6367,0.93,0.000956554116,7.386482275929933e-05,16,18,next_bound_exceeds_tolerance
114,1/100,fixed_x,xxxx,814989,6367,0.93,0.009501171239,7.386482275929933e-05,12,18,next_bound_exceeds_tolerance
114,3/100,fixed_x,xxxx,814989,6367,0.93,0.0285007709,7.386482275929933e-05,5,18,next_bound_exceeds_tolerance
114,1/1000,fixed_y,yyyy,814989,6367,0.843,0.000956849702,7.386482275929933e-05,15,18,next_bound_exceeds_tolerance
114,1/100,fixed_y,yyyy,814989,6367,0.843,0.009500551713,7.386482275929933e-05,12,18,next_bound_exceeds_tolerance
114,3/100,fixed_y,yyyy,814989,6367,0.843,0.028500083383,7.386482275929933e-05,4,18,next_bound_exceeds_tolerance
114,1/1000,alternating_xy,xyxy,814989,6369,0.0,0.000765923335,0.0013805040400668377,-1,18,no_positive_lower_bound
114,1/100,alternating_xy,xyxy,814989,6383,0.0,0.007687291231,0.011549259195458728,-1,14,no_positive_lower_bound
114,3/100,alternating_xy,xyxy,814989,6412,0.0,0.023379676471,0.03254680293321706,-1,10,no_positive_lower_bound
114,1/1000,random,xxxy,814989,6367,0.429,0.000932928756,7.386482275929933e-05,15,18,next_bound_exceeds_tolerance
114,1/100,random,xxxy,814989,6364,0.429,0.009219086047,0.0022562076596238582,8,18,next_bound_exceeds_tolerance
114,3/100,random,xxxy,814989,6359,0.429,0.027632177791,0.005895547700807083,-1,18,terminal_bound_exceeds_tolerance
114,1/1000,geometry_balanced,xxyy,814989,6367,0.843,0.000878710628,7.386482275929933e-05,15,18,next_bound_exceeds_tolerance
114,1/100,geometry_balanced,xxyy,814989,6362,0.843,0.007502143232,0.0037116286402349473,12,18,next_bound_exceeds_tolerance
114,3/100,geometry_balanced,xxyy,814989,6353,0.843,0.022462164979,0.01026621593304265,5,18,next_bound_exceeds_tolerance
115,1/1000,fixed_x,xxxx,951602,7434,0.93,0.000720512629,0.00025197096669674713,16,17,next_bound_exceeds_tolerance
115,1/100,fixed_x,xxxx,951602,7429,0.93,0.006902173288,0.0034778209763486126,13,17,next_bound_exceeds_tolerance
115,3/100,fixed_x,xxxx,951602,7417,0.93,0.020701669189,0.011224561957933041,7,20,next_bound_exceeds_tolerance
115,1/1000,fixed_y,yyyy,951602,7435,0.843,0.00095894995,0.0003930606496184178,15,17,next_bound_exceeds_tolerance
115,1/100,fixed_y,yyyy,951602,7437,0.843,0.008991624633,0.001682985443620573,12,17,next_bound_exceeds_tolerance
115,3/100,fixed_y,yyyy,951602,7443,0.843,0.026978414697,0.005551651847363191,5,17,next_bound_exceeds_tolerance
115,1/1000,alternating_xy,xyxy,951602,7434,0.0,0.000800399163,0.00025197096669674713,-1,17,no_positive_lower_bound
115,1/100,alternating_xy,xyxy,951602,7430,0.0,0.00801976682,0.0028325587396146987,-1,17,no_positive_lower_bound
115,3/100,alternating_xy,xyxy,951602,7422,0.0,0.024026861913,0.007995947160836032,-1,20,no_positive_lower_bound
115,1/1000,random,xxxx,951602,7434,0.93,0.000720512629,0.00025197096669674713,16,17,next_bound_exceeds_tolerance
115,1/100,random,xxxx,951602,7429,0.93,0.006902173288,0.0034778209763486126,13,17,next_bound_exceeds_tolerance
115,3/100,random,xxxx,951602,7417,0.93,0.020701669189,0.011224561957933041,7,20,next_bound_exceeds_tolerance
115,1/1000,geometry_balanced,xxyy,951602,7434,0.843,0.000997624465,0.00025197096669674713,15,17,next_bound_exceeds_tolerance
115,1/100,geometry_balanced,xxyy,951602,7434,0.843,0.009474318883,0.00025197096669674713,12,17,next_bound_exceeds_tolerance
115,3/100,geometry_balanced,xxyy,951602,7432,0.843,0.02839601104,0.0015421726049408687,4,17,next_bound_exceeds_tolerance
116,1/1000,fixed_x,xxxx,342789,2678,0.93,0.000972144016,3.234304893867649e-05,16,19,next_bound_exceeds_tolerance
116,1/100,fixed_x,xxxx,342789,2682,0.93,0.008270632525,0.003280555081057092,13,16,next_bound_exceeds_tolerance
116,3/100,fixed_x,xxxx,342789,2691,0.93,0.024828254521,0.010741698950314363,6,16,next_bound_exceeds_tolerance
116,1/1000,fixed_y,yyyy,342789,2678,0.843,0.000967109252,3.234304893867649e-05,15,19,next_bound_exceeds_tolerance
116,1/100,fixed_y,yyyy,342789,2681,0.843,0.008773361985,0.002452147125276124,12,16,next_bound_exceeds_tolerance
116,3/100,fixed_y,yyyy,342789,2688,0.843,0.026269218914,0.008253559829543594,5,16,next_bound_exceeds_tolerance
116,1/1000,alternating_xy,xyxy,342789,2678,0.0,0.000958410128,3.234304893867649e-05,-1,19,no_positive_lower_bound
116,1/100,alternating_xy,xyxy,342789,2682,0.0,0.009118687998,0.003280555081057092,-1,16,no_positive_lower_bound
116,3/100,alternating_xy,xyxy,342789,2689,0.0,0.027343832423,0.009082818662495815,-1,16,no_positive_lower_bound
116,1/1000,random,xyxx,342789,2678,0.429,0.000969414868,3.234304893867649e-05,15,19,next_bound_exceeds_tolerance
116,1/100,random,xyxx,342789,2682,0.429,0.008453444402,0.003280555081057092,9,16,next_bound_exceeds_tolerance
116,3/100,random,xyxx,342789,2690,0.429,0.025370445478,0.009912198421928958,-1,16,terminal_bound_exceeds_tolerance
116,1/1000,geometry_balanced,xxyy,342789,2678,0.843,0.000945127796,3.234304893867649e-05,15,19,next_bound_exceeds_tolerance
116,1/100,geometry_balanced,xxyy,342789,2677,0.843,0.009404109128,0.0008602613584153143,12,19,next_bound_exceeds_tolerance
116,3/100,geometry_balanced,xxyy,342789,2674,0.843,0.028190158836,0.003343278873667119,4,19,next_bound_exceeds_tolerance
117,1/1000,fixed_x,xxxx,27045,211,0.93,0.000754641218,0.0001817907524336042,16,17,next_bound_exceeds_tolerance
117,1/100,fixed_x,xxxx,27045,205,0.93,0.006436426095,0.003954933896599301,13,17,next_bound_exceeds_tolerance
117,3/100,fixed_x,xxxx,27045,191,0.93,0.019295998756,0.012757128258297099,7,20,next_bound_exceeds_tolerance
117,1/1000,fixed_y,yyyy,27045,211,0.843,0.001016814126,0.0001817907524336042,15,17,next_bound_exceeds_tolerance
117,1/100,fixed_y,yyyy,27045,212,0.843,0.009504855778,0.0004471115683750545,12,17,next_bound_exceeds_tolerance
117,3/100,fixed_y,yyyy,27045,212,0.843,0.028481856256,0.0004471115683750545,4,17,next_bound_exceeds_tolerance
117,1/1000,alternating_xy,xyxy,27045,211,0.0,0.000880474111,0.0001817907524336042,-1,17,no_positive_lower_bound
117,1/100,alternating_xy,xyxy,27045,209,0.0,0.008775492854,0.0014395567157336137,-1,17,no_positive_lower_bound
117,3/100,alternating_xy,xyxy,27045,204,0.0,0.026323281678,0.004583745946446012,-1,17,no_positive_lower_bound
117,1/1000,random,xyxx,27045,211,0.429,0.000968173487,0.0001817907524336042,15,17,next_bound_exceeds_tolerance
117,1/100,random,xyxx,27045,210,0.429,0.009372527608,0.0008106801808595108,8,17,next_bound_exceeds_tolerance
117,3/100,random,xyxx,27045,208,0.429,0.028109818665,0.00206842035589463,-1,17,terminal_bound_exceeds_tolerance
117,1/1000,geometry_balanced,xxyy,27045,210,0.843,0.000683234839,0.0008106801808595108,16,17,next_bound_exceeds_tolerance
117,1/100,geometry_balanced,xxyy,27045,203,0.843,0.00461254829,0.005212545095886198,13,17,next_bound_exceeds_tolerance
117,3/100,geometry_balanced,xxyy,27045,187,0.843,0.013979082056,0.01527157614254616,7,20,next_bound_exceeds_tolerance
118,1/1000,fixed_x,xxxx,203060,1586,0.93,0.000689695434,0.0002857915692267822,16,16,next_bound_exceeds_tolerance
118,1/100,fixed_x,xxxx,203060,1580,0.93,0.00639626927,0.004504909273967749,13,20,next_bound_exceeds_tolerance
118,3/100,fixed_x,xxxx,203060,1567,0.93,0.019209969816,0.013634711027140648,7,20,next_bound_exceeds_tolerance
118,1/1000,fixed_y,yyyy,203060,1587,0.843,0.001084441932,0.0004177232115823135,15,16,next_bound_exceeds_tolerance
118,1/100,fixed_y,yyyy,203060,1587,0.843,0.009442119076,0.0004177232115823135,12,16,next_bound_exceeds_tolerance
118,3/100,fixed_y,yyyy,203060,1590,0.843,0.028291804714,0.0025288299833202466,4,16,next_bound_exceeds_tolerance
118,1/1000,alternating_xy,xyxy,203060,1587,0.0,0.000929427677,0.0004177232115823135,-1,16,no_positive_lower_bound
118,1/100,alternating_xy,xyxy,203060,1590,0.0,0.009223021683,0.0025288299833202466,-1,16,no_positive_lower_bound
118,3/100,alternating_xy,xyxy,203060,1598,0.0,0.027668071223,0.008162566219430348,-1,16,no_positive_lower_bound
118,1/1000,random,xyyy,203060,1587,0.429,0.000862058428,0.0004177232115823135,15,16,next_bound_exceeds_tolerance
118,1/100,random,xyyy,203060,1591,0.429,0.008587203393,0.003232719598167578,9,16,next_bound_exceeds_tolerance
118,3/100,random,xyyy,203060,1601,0.429,0.025735606722,0.010276758839791003,-1,16,terminal_bound_exceeds_tolerance
118,1/1000,geometry_balanced,xxyy,203060,1586,0.843,0.001013331253,0.0002857915692267822,15,16,next_bound_exceeds_tolerance
118,1/100,geometry_balanced,xxyy,203060,1586,0.843,0.009464450472,0.0002857915692267822,12,16,next_bound_exceeds_tolerance
118,3/100,geometry_balanced,xxyy,203060,1584,0.843,0.02835369521,0.001692539703270035,4,16,next_bound_exceeds_tolerance
119,1/1000,fixed_x,xxxx,65359,511,0.93,0.000806298343,0.00024327606309685351,16,17,next_bound_exceeds_tolerance
119,1/100,fixed_x,xxxx,65359,515,0.93,0.00802066449,0.0027855356102079367,13,17,next_bound_exceeds_tolerance
119,3/100,fixed_x,xxxx,65359,524,0.93,0.024083667948,0.008507440184241313,6,16,next_bound_exceeds_tolerance
119,1/1000,fixed_y,yyyy,65359,511,0.843,0.000898876871,0.00024327606309685351,15,17,next_bound_exceeds_tolerance
119,1/100,fixed_y,yyyy,65359,514,0.843,0.008946749294,0.002149924024666498,12,17,next_bound_exceeds_tolerance
119,3/100,fixed_y,yyyy,65359,520,0.843,0.026796132017,0.005964060374437419,5,17,next_bound_exceeds_tolerance
119,1/1000,alternating_xy,xyxy,65359,511,0.0,0.000783893224,0.00024327606309685351,-1,17,no_positive_lower_bound
119,1/100,alternating_xy,xyxy,65359,514,0.0,0.007858743081,0.002149924024666498,-1,17,no_positive_lower_bound
119,3/100,alternating_xy,xyxy,65359,522,0.0,0.023522785942,0.007235688073457707,-1,16,no_positive_lower_bound
119,1/1000,random,yyxx,65359,511,0.843,0.00064830418,0.00024327606309685351,16,17,next_bound_exceeds_tolerance
119,1/100,random,yyxx,65359,518,0.843,0.005062204452,0.004692557115013707,13,17,next_bound_exceeds_tolerance
119,3/100,random,yyxx,65359,534,0.843,0.014992163176,0.014868065917438687,7,13,next_bound_exceeds_tolerance
119,1/1000,geometry_balanced,xxyy,65359,511,0.843,0.001018723877,0.00024327606309685351,15,17,next_bound_exceeds_tolerance
119,1/100,geometry_balanced,xxyy,65359,511,0.843,0.009480255313,0.00024327606309685351,12,17,next_bound_exceeds_tolerance
119,3/100,geometry_balanced,xxyy,65359,512,0.843,0.028436233662,0.0008787942477928599,4,17,next_bound_exceeds_tolerance
120,1/1000,fixed_x,xxxx,590942,4617,0.93,0.000892345131,0.0002442564639527297,16,18,next_bound_exceeds_tolerance
120,1/100,fixed_x,xxxx,590942,4620,0.93,0.008925819526,0.0030025905468146043,12,18,next_bound_exceeds_tolerance
120,3/100,fixed_x,xxxx,590942,4626,0.93,0.026786036067,0.008517430005269992,6,15,next_bound_exceeds_tolerance
120,1/1000,fixed_y,yyyy,590942,4618,0.843,0.000679026691,0.001163768075086445,16,18,next_bound_exceeds_tolerance
120,1/100,fixed_y,yyyy,590942,4625,0.843,0.004234972558,0.007598461450860596,13,15,next_bound_exceeds_tolerance
120,3/100,fixed_y,yyyy,590942,4640,0.843,0.012463103359,0.02137558034360317,7,15,next_bound_exceeds_tolerance
120,1/1000,alternating_xy,xyxy,590942,4617,0.0,0.000580162555,0.0002442564639527297,-1,18,no_positive_lower_bound
120,1/100,alternating_xy,xyxy,590942,4623,0.0,0.001492985185,0.005760317802668496,-1,18,no_positive_lower_bound
120,3/100,alternating_xy,xyxy,590942,4637,0.0,0.004226486662,0.018621446737530058,-1,15,no_positive_lower_bound
120,1/1000,random,yxyx,590942,4617,0.0,0.000976186839,0.0002442564639527297,-1,18,no_positive_lower_bound
120,1/100,random,yxyx,590942,4616,0.0,0.009477832185,0.0006753216569183685,-1,18,no_positive_lower_bound
120,3/100,random,yxyx,590942,4613,0.0,0.028426224842,0.0034344520216128102,-1,18,no_positive_lower_bound
120,1/1000,geometry_balanced,xxyy,590942,4617,0.843,0.000795733994,0.0002442564639527297,16,18,next_bound_exceeds_tolerance
120,1/100,geometry_balanced,xxyy,590942,4623,0.843,0.007149603588,0.005760317802668496,12,18,next_bound_exceeds_tolerance
120,3/100,geometry_balanced,xxyy,590942,4635,0.843,0.021439691768,0.016784994245433834,6,15,next_bound_exceeds_tolerance
121,1/1000,fixed_x,xxxx,477108,3728,0.93,0.000771865274,0.0005512066029857421,16,19,next_bound_exceeds_tolerance
121,1/100,fixed_x,xxxx,477108,3733,0.93,0.007682821572,0.005193616268911626,13,15,next_bound_exceeds_tolerance
121,3/100,fixed_x,xxxx,477108,3743,0.93,0.022977278355,0.014481901842393709,6,15,next_bound_exceeds_tolerance
121,1/1000,fixed_y,yyyy,477108,3727,0.843,0.000923554964,0.0003771314988924649,15,19,next_bound_exceeds_tolerance
121,1/100,fixed_y,yyyy,477108,3725,0.843,0.009072265116,0.0022336612851673343,12,19,next_bound_exceeds_tolerance
121,3/100,fixed_y,yyyy,477108,3720,0.843,0.02720620849,0.00687411658275549,5,19,next_bound_exceeds_tolerance
121,1/1000,alternating_xy,xyxy,477108,3728,0.0,0.001004872289,0.0005512066029857421,-1,19,no_positive_lower_bound
121,1/100,alternating_xy,xyxy,477108,3730,0.0,0.008723493035,0.002408027608352634,-1,19,no_positive_lower_bound
121,3/100,alternating_xy,xyxy,477108,3735,0.0,0.026172733279,0.0070509097012005795,-1,15,no_positive_lower_bound
121,1/1000,random,yxxx,477108,3728,0.429,0.000931799991,0.0005512066029857421,15,19,next_bound_exceeds_tolerance
121,1/100,random,yxxx,477108,3731,0.429,0.00914606307,0.0033365098651022716,8,15,next_bound_exceeds_tolerance
121,3/100,random,yxxx,477108,3738,0.429,0.027409391268,0.009837194857224991,-1,15,terminal_bound_exceeds_tolerance
121,1/1000,geometry_balanced,xxyy,477108,3727,0.843,0.001027319179,0.0003771314988924649,15,19,next_bound_exceeds_tolerance
121,1/100,geometry_balanced,xxyy,477108,3727,0.843,0.00946144115,0.0003771314988924649,12,19,next_bound_exceeds_tolerance
121,3/100,geometry_balanced,xxyy,477108,3725,0.843,0.028348396602,0.0022336612851673343,4,19,next_bound_exceeds_tolerance
122,1/1000,fixed_x,xxxx,617508,4825,0.93,0.000311405488,0.0006493852908981455,16,18,next_bound_exceeds_tolerance
122,1/100,fixed_x,xxxx,617508,4832,0.93,0.00298565361,0.006971451181248677,14,18,next_bound_exceeds_tolerance
122,3/100,fixed_x,xxxx,617508,4848,0.93,0.008845243957,0.021405265751335632,9,14,next_bound_exceeds_tolerance
122,1/1000,fixed_y,yyyy,617508,4824,0.843,0.0009212902,0.00025411958478324936,15,18,next_bound_exceeds_tolerance
122,1/100,fixed_y,yyyy,617508,4822,0.843,0.009192122938,0.0020613910460004197,12,18,next_bound_exceeds_tolerance
122,3/100,fixed_y,yyyy,617508,4817,0.843,0.027565743565,0.006581083495051845,4,18,next_bound_exceeds_tolerance
122,1/1000,alternating_xy,xyxy,617508,4824,0.0,0.001020716008,0.00025411958478324936,-1,18,no_positive_lower_bound
122,1/100,alternating_xy,xyxy,617508,4824,0.0,0.009509235015,0.00025411958478324936,-1,18,no_positive_lower_bound
122,3/100,alternating_xy,xyxy,617508,4824,0.0,0.028504490373,0.00025411958478324936,-1,18,no_positive_lower_bound
122,1/1000,random,xxxy,617508,4825,0.429,0.001027988281,0.0006493852908981455,15,18,next_bound_exceeds_tolerance
122,1/100,random,xxxy,617508,4827,0.429,0.008853348209,0.002456131958869741,9,18,next_bound_exceeds_tolerance
122,3/100,random,xxxy,617508,4833,0.429,0.026544017076,0.007874247559571546,-1,18,terminal_bound_exceeds_tolerance
122,1/1000,geometry_balanced,xxyy,617508,4824,0.843,0.001041235411,0.00025411958478324936,15,18,next_bound_exceeds_tolerance
122,1/100,geometry_balanced,xxyy,617508,4826,0.843,0.009297900351,0.001552802563612392,12,18,next_bound_exceeds_tolerance
122,3/100,geometry_balanced,xxyy,617508,4831,0.843,0.027872577753,0.0060685652830707705,4,18,next_bound_exceeds_tolerance
123,1/1000,fixed_x,xxxx,523445,4090,0.93,0.000669254495,0.0005492753870073776,16,19,next_bound_exceeds_tolerance
123,1/100,fixed_x,xxxx,523445,4096,0.93,0.006678700597,0.006173856908952183,13,15,next_bound_exceeds_tolerance
123,3/100,fixed_x,xxxx,523445,4109,0.93,0.020148273497,0.018360184112955195,7,15,next_bound_exceeds_tolerance
123,1/1000,fixed_y,yyyy,523445,4090,0.843,0.000702526548,0.0005492753870073776,16,19,next_bound_exceeds_tolerance
123,1/100,fixed_y,yyyy,523445,4095,0.843,0.007007941198,0.005236428050548595,13,15,next_bound_exceeds_tolerance
123,3/100,fixed_y,yyyy,523445,4106,0.843,0.020958440249,0.015548014445223525,6,15,next_bound_exceeds_tolerance
123,1/1000,alternating_xy,xyxy,523445,4090,0.0,0.000143715929,0.0005492753870073776,-1,19,no_positive_lower_bound
123,1/100,alternating_xy,xyxy,523445,4096,0.0,0.001560148507,0.006173856908952183,-1,15,no_positive_lower_bound
123,3/100,alternating_xy,xyxy,523445,4108,0.0,0.004162035582,0.01742279957117018,-1,15,no_positive_lower_bound
123,1/1000,random,xxxy,523445,4090,0.429,0.000480478679,0.0005492753870073776,15,19,next_bound_exceeds_tolerance
123,1/100,random,xxxy,523445,4095,0.429,0.004823376255,0.005236428050548595,10,15,next_bound_exceeds_tolerance
123,3/100,random,xxxy,523445,4107,0.429,0.014471778296,0.01648540956790495,-1,15,terminal_bound_exceeds_tolerance
123,1/1000,geometry_balanced,xxyy,523445,4090,0.843,0.000741068986,0.0005492753870073776,16,19,next_bound_exceeds_tolerance
123,1/100,geometry_balanced,xxyy,523445,4094,0.843,0.007354893795,0.004298998177892384,12,15,next_bound_exceeds_tolerance
123,3/100,geometry_balanced,xxyy,523445,4104,0.843,0.022010476804,0.013673210209903438,6,15,next_bound_exceeds_tolerance
124,1/1000,fixed_x,xxxx,506349,3955,0.93,0.000812139487,0.0007971395817155799,16,19,next_bound_exceeds_tolerance
124,1/100,fixed_x,xxxx,506349,3950,0.93,0.007524584504,0.00547730324601176,13,19,next_bound_exceeds_tolerance
124,3/100,fixed_x,xxxx,506349,3939,0.93,0.022638369714,0.01577175772031622,6,19,next_bound_exceeds_tolerance
124,1/1000,fixed_y,yyyy,506349,3956,0.843,0.000830310387,0.00013895235175491105,16,19,next_bound_exceeds_tolerance
124,1/100,fixed_y,yyyy,506349,3962,0.843,0.006293496972,0.005755889856654354,13,15,next_bound_exceeds_tolerance
124,3/100,fixed_y,yyyy,506349,3974,0.843,0.018969872708,0.016991517235029376,6,15,next_bound_exceeds_tolerance
124,1/1000,alternating_xy,xyxy,506349,3956,0.0,0.000970546373,0.00013895235175491105,-1,19,no_positive_lower_bound
124,1/100,alternating_xy,xyxy,506349,3956,0.0,0.009496416453,0.00013895235175491105,-1,19,no_positive_lower_bound
124,3/100,alternating_xy,xyxy,506349,3956,0.0,0.02849461281,0.00013895235175491105,-1,19,no_positive_lower_bound
124,1/1000,random,xxyy,506349,3956,0.843,0.000934443556,0.00013895235175491105,15,19,next_bound_exceeds_tolerance
124,1/100,random,xxyy,506349,3957,0.843,0.009349046927,0.0010750632272436913,12,19,next_bound_exceeds_tolerance
124,3/100,random,xxyy,506349,3960,0.843,0.028033872152,0.003883506112273724,4,15,next_bound_exceeds_tolerance
124,1/1000,geometry_balanced,xxyy,506349,3956,0.843,0.000934443556,0.00013895235175491105,15,19,next_bound_exceeds_tolerance
124,1/100,geometry_balanced,xxyy,506349,3957,0.843,0.009349046927,0.0010750632272436913,12,19,next_bound_exceeds_tolerance
124,3/100,geometry_balanced,xxyy,506349,3960,0.843,0.028033872152,0.003883506112273724,4,15,next_bound_exceeds_tolerance
125,1/1000,fixed_x,xxxx,131117,1025,0.93,0.000977540391,0.00042764816705702764,16,17,next_bound_exceeds_tolerance
125,1/100,fixed_x,xxxx,131117,1027,0.93,0.008890275802,0.0017468239326377233,12,16,next_bound_exceeds_tolerance
125,3/100,fixed_x,xxxx,131117,1033,0.93,0.026663876845,0.005705841522047763,6,16,next_bound_exceeds_tolerance
125,1/1000,fixed_y,yyyy,131117,1025,0.843,0.000849414344,0.00042764816705702764,15,17,next_bound_exceeds_tolerance
125,1/100,fixed_y,yyyy,131117,1029,0.843,0.008248030027,0.0030662481472627837,12,16,next_bound_exceeds_tolerance
125,3/100,fixed_y,yyyy,131117,1038,0.843,0.024726145697,0.009006728965337133,5,16,next_bound_exceeds_tolerance
125,1/1000,alternating_xy,xyxy,131117,1025,0.0,0.000852812671,0.00042764816705702764,-1,17,no_positive_lower_bound
125,1/100,alternating_xy,xyxy,131117,1029,0.0,0.00820585625,0.0030662481472627837,-1,16,no_positive_lower_bound
125,3/100,alternating_xy,xyxy,131117,1037,0.0,0.024615352295,0.008346427480640389,-1,16,no_positive_lower_bound
125,1/1000,random,xyxx,131117,1025,0.429,0.000331923342,0.00042764816705702764,15,17,next_bound_exceeds_tolerance
125,1/100,random,xyxx,131117,1033,0.429,0.002282090261,0.005705841522047763,11,16,next_bound_exceeds_tolerance
125,3/100,random,xyxx,131117,1051,0.429,0.00678848462,0.017596282940819826,2,16,next_bound_exceeds_tolerance
125,1/1000,geometry_balanced,xxyy,131117,1024,0.843,0.001047011269,0.0002318465162318919,15,20,next_bound_exceeds_tolerance
125,1/100,geometry_balanced,xxyy,131117,1024,0.843,0.009511643227,0.0002318465162318919,12,20,next_bound_exceeds_tolerance
125,3/100,geometry_balanced,xxyy,131117,1024,0.843,0.028504959993,0.0002318465162318919,4,20,next_bound_exceeds_tolerance
126,1/1000,fixed_x,xxxx,437676,3419,0.93,0.000933648722,0.00031209036542372416,16,19,next_bound_exceeds_tolerance
126,1/100,fixed_x,xxxx,437676,3417,0.93,0.009215385965,0.0021276946731413745,12,19,next_bound_exceeds_tolerance
126,3/100,fixed_x,xxxx,437676,3413,0.93,0.027627453191,0.0057579019079839755,6,19,next_bound_exceeds_tolerance
126,1/1000,fixed_y,yyyy,437676,3419,0.843,0.000810116045,0.00031209036542372416,16,19,next_bound_exceeds_tolerance
126,1/100,fixed_y,yyyy,437676,3415,0.843,0.007979961634,0.003942965940080991,12,19,next_bound_exceeds_tolerance
126,3/100,fixed_y,yyyy,437676,3405,0.843,0.02389536925,0.013014247740943157,5,19,next_bound_exceeds_tolerance
126,1/1000,alternating_xy,xyxy,437676,3419,0.0,0.000875072241,0.00031209036542372416,-1,19,no_positive_lower_bound
126,1/100,alternating_xy,xyxy,437676,3417,0.0,0.0087401904,0.0021276946731413745,-1,19,no_positive_lower_bound
126,3/100,alternating_xy,xyxy,437676,3411,0.0,0.026152962991,0.007572500321925243,-1,19,no_positive_lower_bound
126,1/1000,random,yxxy,437676,3418,0.843,0.000580857561,0.0012199340081085245,16,19,next_bound_exceeds_tolerance
126,1/100,random,yxxy,437676,3410,0.843,0.003660326719,0.008479672242409732,13,19,next_bound_exceeds_tolerance
126,3/100,random,yxxy,437676,3392,0.843,0.010688277749,0.02479392064421796,8,20,next_bound_exceeds_tolerance
126,1/1000,geometry_balanced,xxyy,437676,3419,0.843,0.00106761644,0.00031209036542372416,15,19,next_bound_exceeds_tolerance
126,1/100,geometry_balanced,xxyy,437676,3420,0.843,0.009462028426,0.000595835972111067,12,19,next_bound_exceeds_tolerance
126,3/100,geometry_balanced,xxyy,437676,3421,0.843,0.028391429222,0.0015038447214867168,4,19,next_bound_exceeds_tolerance
127,1/1000,fixed_x,xxxx,934810,7303,0.93,0.001035840108,0.00013235920493192107,15,17,next_bound_exceeds_tolerance
127,1/100,fixed_x,xxxx,934810,7305,0.93,0.009172756629,0.0011707727618507993,12,17,next_bound_exceeds_tolerance
127,3/100,fixed_x,xxxx,934810,7310,0.93,0.027485261174,0.004427656379035393,6,17,next_bound_exceeds_tolerance
127,1/1000,fixed_y,yyyy,934810,7303,0.843,0.000985027143,0.00013235920493192107,15,17,next_bound_exceeds_tolerance
127,1/100,fixed_y,yyyy,934810,7304,0.843,0.009489442529,0.0005192338065695384,12,17,next_bound_exceeds_tolerance
127,3/100,fixed_y,yyyy,934810,7305,0.843,0.028455314476,0.0011707727618507993,4,17,next_bound_exceeds_tolerance
127,1/1000,alternating_xy,xyxy,934810,7303,0.0,0.00101406605,0.00013235920493192107,-1,17,no_positive_lower_bound
127,1/100,alternating_xy,xyxy,934810,7304,0.0,0.009407767263,0.0005192338065695384,-1,17,no_positive_lower_bound
127,3/100,alternating_xy,xyxy,934810,7307,0.0,0.028193467169,0.002473688467534217,-1,17,no_positive_lower_bound
127,1/1000,random,xxxx,934810,7303,0.93,0.001035840108,0.00013235920493192107,15,17,next_bound_exceeds_tolerance
127,1/100,random,xxxx,934810,7305,0.93,0.009172756629,0.0011707727618507993,12,17,next_bound_exceeds_tolerance
127,3/100,random,xxxx,934810,7310,0.93,0.027485261174,0.004427656379035393,6,17,next_bound_exceeds_tolerance
127,1/1000,geometry_balanced,xxyy,934810,7303,0.843,0.00089427182,0.00013235920493192107,15,17,next_bound_exceeds_tolerance
127,1/100,geometry_balanced,xxyy,934810,7300,0.843,0.008845499384,0.002087462485523164,12,17,next_bound_exceeds_tolerance
127,3/100,geometry_balanced,xxyy,934810,7293,0.843,0.026548370117,0.006651260390081739,5,20,next_bound_exceeds_tolerance


==> anc/adler_results/mask_bounds.csv <==
mask,certified_uniform_chord_lower,witness_uniform_chord_upper
xxxx,0.93,
xxxy,0.429,
xxyx,0.429,
xxyy,0.843,
xyxx,0.429,
xyxy,0.0,0.021
xyyx,0.843,
xyyy,0.429,
yxxx,0.429,
yxxy,0.843,
yxyx,0.0,0.021
yxyy,0.429,
yyxx,0.843,
yyxy,0.429,
yyyx,0.429,
yyyy,0.843,


==> anc/adler_results/protocol.json <==
{
  "name": "Known-map running Adler phase oscillator, no fitted dynamics or physical hardware data",
  "a": "1/10",
  "K": "11/9",
  "phase_increment": "pi*(1/2+sqrt(2)/1000)",
  "sample_interval": 1,
  "lead_limit": 20,
  "tolerance_physical_chord": "3/25",
  "forecast_increment_bias": "3/500",
  "masks": {
    "fixed_x": "xxxx",
    "fixed_y": "yyyy",
    "alternating_xy": "xyxy",
    "random": "independent uniform channel each epoch",
    "geometry_balanced": "xxyy"
  },
  "geometry_design": "maximizes prespecified certified constant over six schedules using each hardware channel exactly twice, lexicographic tie",
  "budget": "one Cartesian channel at each of four epochs, same across methods",
  "noise": "Rademacher signs times 0.95*eta/2 per entry, bounded window L2 eta; same independent sign vector by replicate for all methods and eta levels",
  "noise_levels": [
    "1/1000",
    "1/100",
    "3/100"
  ],
  "seed": 612021,
  "N": 128,
  "phase_grid_search": 8192,
  "replicate": "one independent random terminal phase and random-mask draw via seeded PRNG; one oscillator and no inferred population across systems",
  "method": "least residual of fixed phase grid; feasibility with proven residual bound is enough",
  "certificate": "exact analytic lower Lipschitz constants and rational forecast arithmetic. No estimate of a global infimum from sampled pairs. Observation residuals checked with mpmath iv (45 decimal digits).",
  "paired": "all masks share terminal phase and signed noise direction in every replicate. Experiments are simulations; do not treat related conditions as independent replicates.",
  "source_sha256": "6e916cfe6ffcc69d8089be162e496b8ae7d90c6870d4e6fcbcbc6b14576da99d",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "mpmath": "1.3.0"
}


==> anc/adler_results/summary.csv <==
noise_window_l2,schedule,n,terminal_rmse_physical_chord,terminal_median_physical_chord,terminal_p95_physical_chord,certificate_abstention_count,terminal_empirical_abstention_count,certified_last_lead_median,certified_last_lead_min,certified_last_lead_max,empirical_last_lead_median,certified_and_empirical_violations
0.001,fixed_x,128,0.000426437721425589,0.00031337826889388416,0.0007898099363044664,0,0,16.0,15,16,18.0,0
0.001,fixed_y,128,0.000416937750897386,0.000283751019210576,0.0008839092274946724,0,0,15.0,15,16,18.0,0
0.001,alternating_xy,128,0.0006842757613340742,0.00032425750373198467,0.0014232126924015563,128,0,-1.0,-1,-1,18.0,0
0.001,random,128,0.0005133350718172114,0.00030933577320699956,0.0010129808072678926,20,0,15.0,-1,16,18.0,0
0.001,geometry_balanced,128,0.0003947915300821812,0.00028575787949103434,0.000781659183332343,0,0,15.0,15,16,18.0,0
0.01,fixed_x,128,0.0035050378699033407,0.0028782128313708374,0.006510695205666187,0,0,13.0,12,14,18.0,0
0.01,fixed_y,128,0.003245504161494279,0.0024601117814650486,0.005800454714668566,0,0,12.0,12,14,18.0,0
0.01,alternating_xy,128,0.0061672063772374355,0.002635799685145843,0.014886503707150826,128,0,-1.0,-1,-1,18.0,0
0.01,random,128,0.004379467402733574,0.0026802154777696005,0.007907182902675659,20,0,9.0,-1,14,18.0,0
0.01,geometry_balanced,128,0.0033143859087471504,0.0018407911648396932,0.006136217244694769,0,0,12.0,12,14,18.0,0
0.03,fixed_x,128,0.010618769690803396,0.008649251445074294,0.019506324016789298,0,0,6.0,5,9,17.0,0
0.03,fixed_y,128,0.009662213325167068,0.007574693865668699,0.017443057346453662,0,0,5.0,4,10,18.0,0
0.03,alternating_xy,128,0.25030504650105023,0.008254496850035369,0.04428951710236497,128,2,-1.0,-1,-1,17.0,0
0.03,random,128,0.17595374559329074,0.00816817089907784,0.024581815399771965,78,1,-1.0,-1,9,18.0,0
0.03,geometry_balanced,128,0.00987344706779042,0.005392723613396585,0.01773602743639794,0,0,4.5,4,9,18.0,0


==> anc/adler_results/summary.json <==
{
  "n_scenarios": 1920,
  "number_released_origins": 1418,
  "total_released_leads_including_terminal": 17135,
  "certified_empirical_radius_violations": 0,
  "runtime_seconds": 2.0324349969996547,
  "summary": [
    {
      "noise_window_l2": 0.001,
      "schedule": "fixed_x",
      "n": 128,
      "terminal_rmse_physical_chord": 0.000426437721425589,
      "terminal_median_physical_chord": 0.00031337826889388416,
      "terminal_p95_physical_chord": 0.0007898099363044664,
      "certificate_abstention_count": 0,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 16.0,
      "certified_last_lead_min": 15,
      "certified_last_lead_max": 16,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.001,
      "schedule": "fixed_y",
      "n": 128,
      "terminal_rmse_physical_chord": 0.000416937750897386,
      "terminal_median_physical_chord": 0.000283751019210576,
      "terminal_p95_physical_chord": 0.0008839092274946724,
      "certificate_abstention_count": 0,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 15.0,
      "certified_last_lead_min": 15,
      "certified_last_lead_max": 16,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.001,
      "schedule": "alternating_xy",
      "n": 128,
      "terminal_rmse_physical_chord": 0.0006842757613340742,
      "terminal_median_physical_chord": 0.00032425750373198467,
      "terminal_p95_physical_chord": 0.0014232126924015563,
      "certificate_abstention_count": 128,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": -1.0,
      "certified_last_lead_min": -1,
      "certified_last_lead_max": -1,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.001,
      "schedule": "random",
      "n": 128,
      "terminal_rmse_physical_chord": 0.0005133350718172114,
      "terminal_median_physical_chord": 0.00030933577320699956,
      "terminal_p95_physical_chord": 0.0010129808072678926,
      "certificate_abstention_count": 20,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 15.0,
      "certified_last_lead_min": -1,
      "certified_last_lead_max": 16,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.001,
      "schedule": "geometry_balanced",
      "n": 128,
      "terminal_rmse_physical_chord": 0.0003947915300821812,
      "terminal_median_physical_chord": 0.00028575787949103434,
      "terminal_p95_physical_chord": 0.000781659183332343,
      "certificate_abstention_count": 0,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 15.0,
      "certified_last_lead_min": 15,
      "certified_last_lead_max": 16,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.01,
      "schedule": "fixed_x",
      "n": 128,
      "terminal_rmse_physical_chord": 0.0035050378699033407,
      "terminal_median_physical_chord": 0.0028782128313708374,
      "terminal_p95_physical_chord": 0.006510695205666187,
      "certificate_abstention_count": 0,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 13.0,
      "certified_last_lead_min": 12,
      "certified_last_lead_max": 14,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.01,
      "schedule": "fixed_y",
      "n": 128,
      "terminal_rmse_physical_chord": 0.003245504161494279,
      "terminal_median_physical_chord": 0.0024601117814650486,
      "terminal_p95_physical_chord": 0.005800454714668566,
      "certificate_abstention_count": 0,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 12.0,
      "certified_last_lead_min": 12,
      "certified_last_lead_max": 14,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.01,
      "schedule": "alternating_xy",
      "n": 128,
      "terminal_rmse_physical_chord": 0.0061672063772374355,
      "terminal_median_physical_chord": 0.002635799685145843,
      "terminal_p95_physical_chord": 0.014886503707150826,
      "certificate_abstention_count": 128,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": -1.0,
      "certified_last_lead_min": -1,
      "certified_last_lead_max": -1,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.01,
      "schedule": "random",
      "n": 128,
      "terminal_rmse_physical_chord": 0.004379467402733574,
      "terminal_median_physical_chord": 0.0026802154777696005,
      "terminal_p95_physical_chord": 0.007907182902675659,
      "certificate_abstention_count": 20,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 9.0,
      "certified_last_lead_min": -1,
      "certified_last_lead_max": 14,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.01,
      "schedule": "geometry_balanced",
      "n": 128,
      "terminal_rmse_physical_chord": 0.0033143859087471504,
      "terminal_median_physical_chord": 0.0018407911648396932,
      "terminal_p95_physical_chord": 0.006136217244694769,
      "certificate_abstention_count": 0,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 12.0,
      "certified_last_lead_min": 12,
      "certified_last_lead_max": 14,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.03,
      "schedule": "fixed_x",
      "n": 128,
      "terminal_rmse_physical_chord": 0.010618769690803396,
      "terminal_median_physical_chord": 0.008649251445074294,
      "terminal_p95_physical_chord": 0.019506324016789298,
      "certificate_abstention_count": 0,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 6.0,
      "certified_last_lead_min": 5,
      "certified_last_lead_max": 9,
      "empirical_last_lead_median": 17.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.03,
      "schedule": "fixed_y",
      "n": 128,
      "terminal_rmse_physical_chord": 0.009662213325167068,
      "terminal_median_physical_chord": 0.007574693865668699,
      "terminal_p95_physical_chord": 0.017443057346453662,
      "certificate_abstention_count": 0,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 5.0,
      "certified_last_lead_min": 4,
      "certified_last_lead_max": 10,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.03,
      "schedule": "alternating_xy",
      "n": 128,
      "terminal_rmse_physical_chord": 0.25030504650105023,
      "terminal_median_physical_chord": 0.008254496850035369,
      "terminal_p95_physical_chord": 0.04428951710236497,
      "certificate_abstention_count": 128,
      "terminal_empirical_abstention_count": 2,
      "certified_last_lead_median": -1.0,
      "certified_last_lead_min": -1,
      "certified_last_lead_max": -1,
      "empirical_last_lead_median": 17.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.03,
      "schedule": "random",
      "n": 128,
      "terminal_rmse_physical_chord": 0.17595374559329074,
      "terminal_median_physical_chord": 0.00816817089907784,
      "terminal_p95_physical_chord": 0.024581815399771965,
      "certificate_abstention_count": 78,
      "terminal_empirical_abstention_count": 1,
      "certified_last_lead_median": -1.0,
      "certified_last_lead_min": -1,
      "certified_last_lead_max": 9,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    },
    {
      "noise_window_l2": 0.03,
      "schedule": "geometry_balanced",
      "n": 128,
      "terminal_rmse_physical_chord": 0.00987344706779042,
      "terminal_median_physical_chord": 0.005392723613396585,
      "terminal_p95_physical_chord": 0.01773602743639794,
      "certificate_abstention_count": 0,
      "terminal_empirical_abstention_count": 0,
      "certified_last_lead_median": 4.5,
      "certified_last_lead_min": 4,
      "certified_last_lead_max": 9,
      "empirical_last_lead_median": 18.0,
      "certified_and_empirical_violations": 0
    }
  ]
}


==> anc/dimension_bridge_result.json <==
{
  "raw_starts": 8192,
  "seed": 20261122,
  "radius": 0.65,
  "tail_fraction": 0.04,
  "anchors": 64,
  "eligible_for_phase_moment": 1882,
  "models": {
    "graph_T2": {
      "complete_windows": 5500,
      "correct_point_estimates": 64,
      "abstentions": 0,
      "minimum_neighbours": 87,
      "phase_moment_magnitude": 1.0
    },
    "product_T3": {
      "complete_windows": 5500,
      "correct_point_estimates": 64,
      "abstentions": 0,
      "minimum_neighbours": 15,
      "phase_moment_magnitude": 0.014690394148037274
    }
  }
}


==> anc/plot_adler_study.py <==
"""Plot a specified synthetic replicate, not a statistical interval."""
import argparse
import csv
from pathlib import Path
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
p=argparse.ArgumentParser(description=__doc__)
p.add_argument("--data", type=Path, default=Path("adler_results/curves.csv"))
p.add_argument("--output", type=Path, default=Path("adler_example.pdf"))
args=p.parse_args()
with args.data.open(newline="") as f:
    rows=[r for r in csv.DictReader(f) if r["replicate"]=="0" and r["noise_window_l2"]=="1/100"]
a=[r for r in rows if r["schedule"]=="geometry_balanced"]
b=[r for r in rows if r["schedule"]=="alternating_xy"]
t=[int(r["lead"]) for r in a]
e=lambda data: [float(r["empirical_physical_chord_error"]) for r in data]
rr=[float(r["certified_physical_chord_radius"]) for r in a]
rel=[i for i,r in enumerate(a) if r["released"]=="True"]
fig,ax=plt.subplots(figsize=(3.40,2.30),layout="constrained")
ax.plot(t,e(a),color="#116274",lw=1.8,label="XXYY simulated error")
ax.plot(t,e(b),color="#9b4320",ls=":",lw=1.7,label="XYXY simulated error")
ax.plot(t,rr,color="#1853a0",ls="--",lw=1.5,label="XXYY analytic radius")
ax.fill_between([t[i] for i in rel],0,[rr[i] for i in rel],color="#7ca6d0",alpha=.20)
ax.axhline(.12,color="#333333",lw=.65)
ax.text(.7,.1215,"Tolerance",fontsize=7,va="bottom")
ax.set(xlabel="Forecast lead",ylabel="Physical chord error",xlim=(0,20),ylim=(0,.20),xticks=(0,5,10,15,20))
ax.tick_params(labelsize=7)
ax.xaxis.label.set_size(8)
ax.yaxis.label.set_size(8)
ax.legend(loc="upper left", fontsize=6.6,frameon=False)
fig.savefig(args.output,metadata={"CreationDate":None})


==> anc/run_adler_study.py <==
#!/usr/bin/env python3
"""Known-map nonlinear observation and forecast certification, not model training."""
import argparse, csv, hashlib, itertools, json, math, platform, time
from collections import Counter
from fractions import Fraction as Q
from pathlib import Path

import mpmath as mp
import numpy as np

A = Q(1, 10)
K = (1+A)/(1-A)
DETUNE_UPPER = Q(45, 10000)
MOBIUS_PERTURBATION_UPPER = Q(272, 1000)
C_WITNESS_UPPER = Q(21, 1000)
D_OMEGA = Q(6, 1000)
TOLERANCE = Q(12, 100)
MAX_LEAD = 20
DT = 1
N = 128
SEED = 612021
PHASE_DEN = 1 << 20
SEARCH_GRID = 8192
NOISE_LEVELS = tuple(map(Q, ('0.001', '0.01', '0.03')))
TIMES = np.arange(-3, 1)
LABELS = ('fixed_x','fixed_y','alternating_xy','random','geometry_balanced')
MASKS = tuple(itertools.product(range(2), repeat=4))
# Quarter-turn nominal rows: x channel at even lag measures Re, at odd lag Im.
# y channel swaps these directions. Signs do not affect singular values.
def axis(t,j): return (t % 2) ^ j
def cert(mask):
    counts = Counter(axis(t,j) for t,j in zip(TIMES,mask))
    n = min(counts[0],counts[1])
    if mask == (0,)*4: return Q(93,100)
    return (Q(0), Q(429,1000), Q(843,1000))[n]
def mask_str(mask): return ''.join('xy'[j] for j in mask)
def balanced_choice():
    return min((m for m in MASKS if sum(m) == 2), key=lambda m:(-cert(m),m))

# All constants used for release come from inequalities checked using rational arithmetic.
assert Q(22,7)*Q(1415,1000)/1000 < DETUNE_UPPER
assert Q(1415,1000)**2 > 2 and Q(1414,1000)**2 < 2
assert Q(15,4)**2 > 14
assert 2*A*(1+A)/(1-A)**2 < MOBIUS_PERTURBATION_UPPER
assert 2*(MOBIUS_PERTURBATION_UPPER+3*DETUNE_UPPER) == Q(571,1000)
assert 1-Q(571,1000) == Q(429,1000)
assert Q(1414,1000)-Q(571,1000) == Q(843,1000)
assert K**-2*(Q(1414,1000)-DETUNE_UPPER*Q(15,4)) > Q(93,100)
assert K*DETUNE_UPPER*Q(15,4) < C_WITNESS_UPPER
assert balanced_choice() == (0,0,1,1)

def fr(q): return mp.iv.mpf(q.numerator)/q.denominator
def obs_np(angle):
    a = float(A); c=np.cos(angle); s=np.sin(angle)
    d=1+a*a+2*a*c
    return np.stack(((2*a+(1+a*a)*c)/d,(1-a*a)*s/d),axis=-1)
def obs_iv(angle):
    a=fr(A); c=mp.iv.cos(angle); s=mp.iv.sin(angle)
    d=1+a*a+2*a*c
    return ((2*a+(1+a*a)*c)/d,(1-a*a)*s/d)

def residual_iv(pred,y):
    return mp.iv.sqrt(sum((p-mp.iv.mpf(float(v)))**2 for p,v in zip(pred,y)))
def upper_fraction(res):
    # Float is only a starting guess. Accept an upper bound only after interval comparison.
    den=10**12; n=math.ceil(float(res.b)*den)+2
    while not res.b < fr(Q(n,den)).a: n+=1
    return Q(n,den)

def write_csv(p,rows):
    with p.open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
def dump(p,obj): p.write_text(json.dumps(obj,indent=2,allow_nan=False)+'\n')
def empirical_prefix(errs):
    for k,error in enumerate(errs):
        if error>float(TOLERANCE): return k-1
    return MAX_LEAD
def run(out):
    out.mkdir(exist_ok=False,parents=True)
    mp.iv.dps=45
    alpha=np.pi*(.5+np.sqrt(2)/1000); al_iv=mp.iv.pi*(fr(Q(1,2))+mp.iv.sqrt(2)/1000)
    design=balanced_choice()
    protocol=dict(name='Known-map running Adler phase oscillator, no fitted dynamics or physical hardware data',
        a=str(A),K=str(K),phase_increment='pi*(1/2+sqrt(2)/1000)',sample_interval=DT,
        lead_limit=MAX_LEAD,tolerance_physical_chord=str(TOLERANCE),forecast_increment_bias=str(D_OMEGA),
        masks=dict(fixed_x='xxxx',fixed_y='yyyy',alternating_xy='xyxy',random='independent uniform channel each epoch',geometry_balanced=mask_str(design)),
        geometry_design='maximizes prespecified certified constant over six schedules using each hardware channel exactly twice, lexicographic tie',budget='one Cartesian channel at each of four epochs, same across methods',
        noise='Rademacher signs times 0.95*eta/2 per entry, bounded window L2 eta; same independent sign vector by replicate for all methods and eta levels',
        noise_levels=list(map(str,NOISE_LEVELS)),seed=SEED,N=N,phase_grid_search=SEARCH_GRID,
        replicate='one independent random terminal phase and random-mask draw via seeded PRNG; one oscillator and no inferred population across systems',method='least residual of fixed phase grid; feasibility with proven residual bound is enough',
        certificate='exact analytic lower Lipschitz constants and rational forecast arithmetic. No estimate of a global infimum from sampled pairs. Observation residuals checked with mpmath iv (45 decimal digits).',
        paired='all masks share terminal phase and signed noise direction in every replicate. Experiments are simulations; do not treat related conditions as independent replicates.',
        source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),python=platform.python_version(),numpy=np.__version__,mpmath=mp.__version__)
    dump(out/'protocol.json',protocol)
    grid=np.arange(SEARCH_GRID)*2*np.pi/SEARCH_GRID
    sensors=obs_np(grid[:,None]+alpha*TIMES[None,:])
    grid_measurements={m:sensors[:,np.arange(len(m)),m] for m in MASKS}
    rng=np.random.default_rng(SEED);rows=[]; curves=[]; start=time.perf_counter()
    figures=[]
    for rep in range(N):
        true_idx=int(rng.integers(0,PHASE_DEN));ang=true_idx*2*np.pi/PHASE_DEN
        tru_iv=mp.iv.pi*2*true_idx/PHASE_DEN
        xy_true=obs_np(ang+alpha*TIMES)
        xy_truth_interval=[obs_iv(tru_iv+int(t)*al_iv) for t in TIMES]
        mask_random=tuple(map(int,rng.integers(0,2,4)))
        signs=rng.choice([-1,1],4)
        for name,mask in zip(LABELS,((0,)*4,(1,)*4,(0,1,0,1),mask_random,design)):
            c=cert(mask);m_truth=xy_true[np.arange(4),mask]
            m_truth_iv=[xy_truth_interval[k][j] for k,j in enumerate(mask)]
            for eta in NOISE_LEVELS:
                y=m_truth+float(Q(95,100)*eta/2)*signs
                assert residual_iv(m_truth_iv,y).b < fr(eta).a
                grid_res=grid_measurements[mask]-y
                idx=int(np.argmin(np.einsum('ij,ij->i',grid_res,grid_res)))
                ang_hat=grid[idx]
                est_iv=mp.iv.pi*2*idx/SEARCH_GRID
                m_est_iv=[obs_iv(est_iv+int(t)*al_iv)[j] for t,j in zip(TIMES,mask)]
                rfit=upper_fraction(residual_iv(m_est_iv,y))
                assert residual_iv(m_est_iv,y).b < fr(rfit).a
                leads=np.arange(MAX_LEAD+1)
                truth_path=obs_np(ang+alpha*leads)
                estimate_path=obs_np(ang_hat+(alpha+float(D_OMEGA))*leads)
                errors=np.linalg.norm(estimate_path-truth_path,axis=1)
                emp=empirical_prefix(errors)
                cert_lead=-1;reason='no_positive_lower_bound' if not c else 'terminal_bound_exceeds_tolerance'
                for lead,e in enumerate(errors):
                    U=K*((eta+rfit)/c+lead*D_OMEGA) if c else None
                    released=bool(U is not None and U<=TOLERANCE)
                    if released:
                        assert cert_lead==lead-1
                        cert_lead=lead;reason='lead_limit' if lead==MAX_LEAD else 'next_bound_exceeds_tolerance'
                        assert e<=float(U)+1e-12
                    curves.append(dict(replicate=rep,noise_window_l2=str(eta),schedule=name,mask=mask_str(mask),
                        lead=lead,empirical_physical_chord_error=float(e),certified_physical_chord_radius=None if U is None else float(U),released=released))
                rows.append(dict(replicate=rep,noise_window_l2=str(eta),schedule=name,mask=mask_str(mask),
                                 terminal_uniform_phase_index=true_idx,estimate_uniform_phase_grid_index=idx,
                                 certified_uniform_chord_lower=float(c),certified_l2_residual=float(rfit),
                                 actual_terminal_physical_chord_error=float(errors[0]),certified_last_lead=cert_lead,
                                 empirical_last_lead=emp,reason=reason))
    write_csv(out/'cases.csv',rows);write_csv(out/'curves.csv',curves)
    summary=[]
    for eta,name in itertools.product(NOISE_LEVELS,LABELS):
        sub=[r for r in rows if r['noise_window_l2']==str(eta) and r['schedule']==name]
        y=np.array([r['actual_terminal_physical_chord_error'] for r in sub]);c=np.array([r['certified_last_lead'] for r in sub]);e=np.array([r['empirical_last_lead'] for r in sub])
        summary.append(dict(noise_window_l2=float(eta),schedule=name,n=len(sub),
          terminal_rmse_physical_chord=float(np.sqrt(np.mean(y*y))),terminal_median_physical_chord=float(np.median(y)),
          terminal_p95_physical_chord=float(np.quantile(y,.95)),certificate_abstention_count=int(np.sum(c<0)),
          terminal_empirical_abstention_count=int(np.sum(e<0)),certified_last_lead_median=float(np.median(c)),
          certified_last_lead_min=int(c.min()),certified_last_lead_max=int(c.max()),
          empirical_last_lead_median=float(np.median(e)),certified_and_empirical_violations=int(np.sum((c>=0)&(c>e)))))
    assert len(rows)==N*len(NOISE_LEVELS)*len(LABELS) and len(curves)==len(rows)*(MAX_LEAD+1)
    write_csv(out/'summary.csv',summary)
    write_csv(out/'mask_bounds.csv',[dict(mask=mask_str(m),certified_uniform_chord_lower=float(cert(m)),
         witness_uniform_chord_upper=float(C_WITNESS_UPPER) if not cert(m) else None) for m in MASKS])
    summary_out=dict(n_scenarios=len(rows),number_released_origins=sum(r['certified_last_lead']>=0 for r in rows),
         total_released_leads_including_terminal=sum(r['released'] for r in curves),
         certified_empirical_radius_violations=sum(r['released'] and r['empirical_physical_chord_error']>r['certified_physical_chord_radius'] for r in curves),
         runtime_seconds=time.perf_counter()-start,summary=summary)
    dump(out/'summary.json',summary_out)
    print(json.dumps(summary_out,indent=2))

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--out',type=Path,required=True)
    run(parser.parse_args().out)


==> anc/verify_adler_refinement.py <==
#!/usr/bin/env python3
"""Audits the added alternating-mask certificate without changing original data."""
import csv
from collections import Counter
from fractions import Fraction as Q
from pathlib import Path

K = Q(11,9)
lo, hi = Q(44,10000), Q(45,10000)
sqrt2_lo, sqrt2_hi = Q(1414,1000), Q(1415,1000)
# Rational bounds: 3.14 < pi < 22/7 and sqrt2_lo < sqrt(2) < sqrt2_hi.
assert sqrt2_lo**2 < 2 < sqrt2_hi**2
assert Q(314,100)*sqrt2_lo/1000 > lo
assert Q(22,7)*sqrt2_hi/1000 < hi
# Use epsilon >= lo and epsilon^3 <= hi^3 in sin(epsilon) lower bound.
assert K**-2*sqrt2_lo*(lo-hi**3/6) > Q(4,1000)
assert Q(15,4)**2 > 14 and K*hi*Q(15,4) < Q(21,1000)
tol = Q(12,100)
assert K*Q(1,1000)/Q(4,1000) > tol
assert K*Q(1,100)/Q(21,1000) > tol
p = Path(__file__).resolve().parent / 'adler_results/cases.csv'
counts = Counter()
with p.open(newline='') as f:
    for row in csv.DictReader(f):
        if row['mask'] not in ('xyxy','yxyx'):
            continue
        eta = Q(row['noise_window_l2'])
        assert K*eta/Q(4,1000) > tol  # Even if fit residual were zero.
        assert int(row['certified_last_lead']) == -1
        counts[row['mask']] += 1
assert sum(counts.values()) > 0
print('Refined global certificate verified; no release changes for', dict(counts))


==> anc/verify_dimension_bridge.py <==
"""Fixed-seed smoke test: true-mask calibration and published local PCA.
No imputation, no fitted rotation, no finite-sample dimension certificate.
Requires NumPy; exogenous masks and noiseless independent Haar starts.
"""
import itertools
import json
import numpy as np

MASKS = ((0, 1), (0, 2), (1, 2))
OMEGA = np.array([0.29, 0.46, 0.75])
ETA = 0.04
RADIUS = 0.65
N = 8192
ANCHORS = 64
SEED = 20261122

def local_pca(x, i):
    dist = np.linalg.norm(x-x[i], axis=1)
    inside = dist < RADIUS
    inside[i] = False
    v = x[inside]
    if len(v) < 12:
        return 0, len(v)
    a = v-v.mean(axis=0)
    s = np.maximum(np.linalg.eigvalsh(a.T@a/len(v)), 0)[::-1]
    if s.sum() <= 0:
        return 0, len(v)
    # Lim, Oberhauser and Nanda, Eq. (1.1): smallest k with tail <= eta*trace.
    return next(k for k in range(1, len(s)+1)
                if s[k:].sum() <= ETA*s.sum()), len(v)

def reconstruct(theta, mask_ids):
    u = np.exp(1j*theta)
    w = u*np.exp(1j*OMEGA)
    out = np.zeros_like(u)
    covered = np.zeros(u.shape, dtype=bool)
    for j, mask in enumerate(MASKS):
        for k in mask:
            rows = mask_ids[:, 0] == j
            out[rows, k] = u[rows, k]
            covered[rows, k] = True
            rows = mask_ids[:, 1] == j
            new = rows & ~covered[:, k]
            out[new, k] = w[new, k]*np.exp(-1j*OMEGA[k])
            covered[rows, k] = True
    good = covered.all(axis=1)
    assert np.array_equal(good, mask_ids[:, 0] != mask_ids[:, 1])
    assert np.max(np.abs(out[good]-u[good])) < 1e-14
    visible = np.zeros_like(u)
    for j, block in enumerate(MASKS):
        for k in block:
            rows = mask_ids[:, 1] == j
            visible[rows, k] = w[rows, k]
    # Only use u_1(0), u_2(0) and u_3(1) on the eligible mask event.
    eligible = (mask_ids[:, 0] == 0) & (mask_ids[:, 1] != 0)
    t0 = u[eligible, :2]
    phase = t0[:, 0]*t0[:, 1]*np.conj(visible[eligible, 2])
    return np.column_stack((out[good].real, out[good].imag)), phase

def main():
    counts = []
    for a, b in itertools.product(MASKS, repeat=2):
        count = np.bincount([*a,*b], minlength=3)
        counts.append(int(count.min()) > 0)
    assert sum(counts) == 6
    rng = np.random.default_rng(SEED)
    mask = rng.integers(0, 3, size=(N, 2))
    theta = rng.uniform(0, 2*np.pi, size=(N, 3))
    graph = theta.copy()
    graph[:, 2] = graph[:, 0]+graph[:, 1]
    rows = (mask[:,0]==0) & (mask[:,1]!=0)
    result = {"raw_starts": N, "seed": SEED, "radius": RADIUS,
              "tail_fraction": ETA, "anchors": ANCHORS,
              "eligible_for_phase_moment": int(rows.sum()), "models": {}}
    for name, x, d in (("graph_T2", graph, 2), ("product_T3", theta, 3)):
        z, phase = reconstruct(x, mask)
        calls = [local_pca(z, i) for i in range(ANCHORS)]
        moment = np.abs(np.mean(phase))
        result["models"][name] = {"complete_windows": len(z),
            "correct_point_estimates": sum(i == d for i, _ in calls),
            "abstentions": sum(i == 0 for i, _ in calls),
            "minimum_neighbours": min(m for _,m in calls),
            "phase_moment_magnitude": float(moment)}
    assert abs(result["models"]["graph_T2"]["phase_moment_magnitude"] - 1) < 1e-14
    print(json.dumps(result, indent=2))

if __name__ == "__main__":
    main()


==> anc/verify_examples.py <==
"""Arithmetic checks for analytic examples (Python 3 standard library only)."""
import itertools
import math
from fractions import Fraction as F

def det2(a, b):
    return a[0] * b[1] - a[1] * b[0]

def gram(rows):
    return tuple(tuple(sum(r[i] * r[j] for r in rows) for j in range(2))
                 for i in range(2))

z = F(1, 4)
rows = ((1, 0), (0, 1), (z, 0), (0, z), (z, z), (z, -z))
good = []
for ids in itertools.combinations(range(6), 3):
    sub = [rows[i] for i in ids]
    assert any(det2(a, b) for a, b in itertools.combinations(sub, 2))
    g = gram(sub)
    m = ((g[0][0] - F(1, 4), g[0][1]),
         (g[1][0], g[1][1] - F(1, 4)))
    if m[0][0] >= 0 and m[1][1] >= 0 and det2(*m) >= 0:
        good.append(ids)
assert len(good) == 4 and all({0, 1}.issubset(i) for i in good)
assert gram(((0, 1), (1, 0))) == ((1, 0), (0, 1))
assert gram(((0, 1), (0, 1))) == ((0, 0), (0, 2))

eps = .5
net = math.ceil(math.pi / (2 * math.asin(eps / (8 * math.sqrt(2)))))
assert net == 36
b_net = net * math.exp(-8)
b_sub = 2 * math.exp(-32 * (.5 + .5 * math.log(.5)))
assert b_net < .01208 and b_sub < .014751
print("Circle exact-mask example at zeta=1/4: 20/20 full rank, 4/20 meet c >= 1/2.")
print("Quarter-turn torus: better schedule has c=1; repeated schedule has c=0.")
print(f"Circle tail upper bounds: {b_net:.12f} and {b_sub:.12f}.")


==> anc/verify_torus_algorithm.py <==
#!/usr/bin/env python3
"""Executable, exact-arithmetic specialization of Algorithm 1 for two circles.

No external dependencies. Decisions use fractions and exact inequalities, not
the printed decimals. Known historical rotations are exact quarter turns; the
future candidate differs from that true rotation by at most the declared angle
budget. This is a deterministic known-map example, not fitted-model validation.
"""
from decimal import Decimal, localcontext
from fractions import Fraction as F


def dec(x):
    """For printed diagnostics only, never for a certificate decision."""
    return Decimal(x.numerator) / Decimal(x.denominator)


def quarter(x, y):
    return -y, x


def candidate_step(numerators):
    # First plane: quarter turn followed by a rational rotation
    # with angle 2 atan(1/400) < 1/200. Second plane: exact quarter turn.
    t = F(1, 400)
    cos = (1 - t * t) / (1 + t * t)
    sin = 2 * t / (1 + t * t)
    x, y = quarter(*numerators[0])
    return ((cos * x - sin * y, sin * x + cos * y), quarter(*numerators[1]))


def radius_fits(delta, allowance):
    """Decide Q(delta) <= allowance exactly, for 0 <= delta < 1."""
    if allowance < 0:
        return False
    a2 = allowance * allowance
    if a2 >= 2:
        return True
    # Q^2 <= a2 iff sqrt(1-delta^2) >= 1-a2/2 >= 0.
    # Squaring and rearranging gives the following rational comparison.
    return delta * delta <= a2 * (1 - a2 / 4)


def reconstruct_forecast(labels, eta, nu, target, nmax):
    """Each datum is (epoch, sensor, value), epochs 0/1, sensors 1…4.

    Forecast origin is the last nonempty epoch; a trailing empty epoch\n    is removed before solving. Returns
    exact circle states as (rational pair, squared norm of original pair) for
    each plane: the actual pair is the numerator divided by sqrt(squared norm).
    No approximate numerical output is released as an exact state.
    """
    eta, nu, target = map(F, (eta, nu, target))
    if min(eta, nu, target) < 0 or not isinstance(nmax, int) or nmax < 0:
        raise ValueError("require nonnegative budgets and integer nmax")
    if nu < F(1, 200):
        raise ValueError("candidate requires the declared sufficient angle budget >= 1/200")
    if not labels:
        return None, [], "no observations"
    values, seen = {}, set()
    # Row pairs encode (terminal coordinate, sign). Historical epoch 0
    # uses R^{-1}, so (x,y) at epoch 1 was (y,-x) at epoch 0.
    previous = ((1, 1), (0, -1), (3, 1), (2, -1))
    terminal = ((0, 1), (1, 1), (2, 1), (3, 1))
    origin = max(epoch for epoch, _, _ in labels)
    for epoch, sensor, value in labels:
        if epoch not in (0, 1) or sensor not in (1, 2, 3, 4):
            raise ValueError("invalid epoch or sensor")
        if (epoch, sensor) in seen:
            raise ValueError("duplicate datum label")
        seen.add((epoch, sensor))
        axis, sign = (terminal if epoch == origin else previous)[sensor - 1]
        values.setdefault(axis, []).append(sign * F(value))
    if len(values) < 4:
        return None, [], "no positive conditioning certificate: rank deficient"
    # For any full-rank signed-coordinate mask, B^T B is diagonal with
    # entries at least 1; hence sigma_min(B) >= 1. The expected mask has
    # all counts exactly 1. These are exact normal-equation solutions.
    v = tuple(sum(values[j]) / len(values[j]) for j in range(4))
    delta = eta
    if delta >= 1:
        return None, [], "normalization not certified: delta >= 1"
    nums = (v[:2], v[2:])
    norms2 = tuple(sum(u * u for u in pair) for pair in nums)
    if min(norms2) == 0:
        # Contradicts the asserted eta < 1 model if a true state exists.
        return None, [], "zero normalization block"
    initial = tuple(zip(nums, norms2))
    if not radius_fits(delta, target):
        return initial, [], "initial bound exceeds tolerance"

    accepted = []
    for n in range(1, nmax + 1):
        if not radius_fits(delta, target - n * nu):
            return initial, accepted, f"lead {n} bound exceeds tolerance"
        nums = candidate_step(nums)
        assert tuple(sum(u * u for u in pair) for pair in nums) == norms2
        # Both exact rotations preserve the unit-circle domains. Record the
        # symbolic certified radius as (delta, additive model-budget term).
        accepted.append((n, tuple(zip(nums, norms2)), (delta, n * nu)))
    return initial, accepted, "lead budget reached"


def main():
    # Reference b=(1,0,0,1), used here only to declare/check synthetic data.
    # Earlier retained (sensor 1, sensor 3)=(0,1); terminal retained=(1,0).
    # Add errors 0.006 at (0,1) and -0.008 at (1,1), vector norm 0.01.
    truth_labels = {(0, 1): F(0), (0, 3): F(1), (1, 1): F(1), (1, 3): F(0)}
    labels = [(0, 1, F(3, 500)), (0, 3, F(1)),
              (1, 1, F(124, 125)), (1, 3, F(0))]
    eta, nu, target = F(1, 100), F(1, 200), F(1, 40)
    assert sum((value - truth_labels[(epoch, sensor)]) ** 2
               for epoch, sensor, value in labels) == eta ** 2
    initial, leads, reason = reconstruct_forecast(labels, eta, nu, target, 3)
    assert tuple(pair for pair, _ in initial) == ((F(124, 125), F(3, 500)), (F(0), F(1)))
    assert [record[0] for record in leads] == [1, 2]
    assert reason == "lead 3 bound exceeds tolerance"

    assert reconstruct_forecast([], eta, nu, target, 3)[2] == "no observations"
    bad = [(0, 1, F(0)), (0, 3, F(1)), (1, 2, F(0)), (1, 4, F(1))]
    assert reconstruct_forecast(bad, eta, nu, target, 3)[2].endswith("rank deficient")
    assert reconstruct_forecast(labels[:2], eta, nu, target, 3)[2].endswith("rank deficient")
    # A fully observed earlier epoch is itself the origin after trimming.
    trailing = [(0, 1, F(1)), (0, 2, F(0)), (0, 3, F(0)), (0, 4, F(1))]
    tr_initial, _, _ = reconstruct_forecast(trailing, eta, nu, target, 1)
    assert tr_initial == (((F(1), F(0)), F(1)), ((F(0), F(1)), F(1)))
    assert reconstruct_forecast(labels, eta, nu, F(1, 200), 3)[2] == "initial bound exceeds tolerance"
    assert reconstruct_forecast(labels, eta, nu, target, 2)[2] == "lead budget reached"
    assert radius_fits(F(0), F(0))
    assert not radius_fits(eta, eta)
    print("Quarter-turn torus: reconstructed and normalized both labeled-noisy blocks.")
    with localcontext() as ctx:
        ctx.prec = 40
        d = dec(eta)
        q = (2 * d * d / (1 + (1 - d * d).sqrt())).sqrt()
        for n in range(1, 4):
            outcome = "released" if n <= len(leads) else "withheld"
            print(f"lead {n}: {outcome}; radius {q + n * dec(nu):.12f}")
    print("Exact tests passed: empty/trailing-empty/rank-deficient masks, initial bound, lead cap.")


if __name__ == "__main__":
    main()

